On the Method of Brackets

The Method of Brackets (MoB) is a technique used to compute definite integrals, that has its origin in the negative dimensional integration method. It was originally proposed for the evaluation of Feynman integrals for which, when applicable, it gives the results in terms of combinations of (multiple) series. We focus here on some of the limitations of MoB and address them by studying the Mellin-Barnes (MB) representation technique. There has been significant process recently in the study of the latter due to the development of a new computational approach based on conic hulls (see Phys. Rev. Lett. 127, 151601 (2021)). The comparison between the two methods helps to understand the limitations of the MoB, in particular when termwise divergent series appear. As a consequence, the MB technique is found to be superior over MoB for two major reasons: 1. the selection of the sets of series that form a series representation for a given integral follows, in the MB approach, from specific intersections of conic hulls, which, in contrast to MoB, does not need any convergence analysis of the involved series, and 2. MB can be used to evaluate resonant (i.e. logarithmic) cases where MoB fails due to the appearance of termwise divergent series. Furthermore, we show that the recently added Rule 5 of MoB naturally emerges as a consequence of the residue theorem in the context of MB.

==> anc/BoxDiagonal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    327970,       6821]
NotebookOptionsPosition[    312138,       6563]
NotebookOutlinePosition[    312943,       6589]
CellTagsIndexPosition[    312900,       6586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Two-Loop Box Diagonal Analysis",
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]], "Title",
 CellChangeTimes->{{3.828605693578124*^9, 3.8286057043552923`*^9}, {
  3.8286057585802164`*^9, 3.828605790537741*^9}, {3.832989143944223*^9, 
  3.83298914937812*^9}, {3.8409708104560146`*^9, 3.8409708327912397`*^9}},
 Background->GrayLevel[
  1],ExpressionUUID->"f870d270-d44f-4c91-8771-75ebbf02904c"],

Cell[TextData[StyleBox["B Ananthanarayan, S Banik, S Friot, T Pathak",
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 0]]], "Author",
 CellChangeTimes->{{3.8286057256124554`*^9, 3.8286057515161414`*^9}, {
  3.84097083665266*^9, 3.840970840471327*^9}, {3.840970881637394*^9, 
  3.8409709249181895`*^9}, {3.8409709661593466`*^9, 3.8409709983858557`*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"61cbca5a-545f-41b3-8d31-5a7ce76f8a7b"],

Cell[TextData[{
 "This notebook requires Mathematica ",
 StyleBox["12.2",
  FontWeight->"Bold"],
 " or higher to run properly."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
  3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
  3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
  3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
  3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
  3.8419072279418583`*^9, 3.841907274118207*^9}, {3.8419075703288035`*^9, 
  3.841907574302457*^9}, {3.841974608990581*^9, 3.8419746240294495`*^9}, {
  3.8432818156568794`*^9, 3.8432818162349043`*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"202ff869-0e48-4c23-b4d5-f69f94033169"],

Cell[CellGroupData[{

Cell["Loading Packages", "Section",
 CellChangeTimes->{{3.8285997466927805`*^9, 3.8285997652352657`*^9}, {
  3.832984237779352*^9, 3.832984238332505*^9}, {3.840974980470375*^9, 
  3.8409749835540586`*^9}, {3.841665370180971*^9, 3.8416653714475546`*^9}, {
  3.8418985533350105`*^9, 3.841898553522505*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"eba671f4-b3e1-43fb-8633-8c69789de484"],

Cell[CellGroupData[{

Cell["UF", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727358647928*^9, 
  3.84172737957127*^9}, {3.841735168762336*^9, 3.84173517244449*^9}, {
  3.8418313379326053`*^9, 3.8418313448701096`*^9}, {3.841893887787587*^9, 
  3.8418938904324656`*^9}, {3.841895069059654*^9, 3.841895086105516*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ae27bfa2-5a68-4240-be5a-a40dbe9ad0d1"],

Cell[TextData[{
 "Loading the ",
 StyleBox["UF.m",
  FontWeight->"Bold"],
 " package, which is in the same directory as the notebook . "
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
  3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
  3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
  3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
  3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
  3.8419072279418583`*^9, 3.841907274118207*^9}, {3.8419075703288035`*^9, 
  3.841907574302457*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ffb2ad63-f4d7-4148-b39b-72ed6c832b88"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "UF.m"}]}], "Input",
 CellChangeTimes->{{3.841895088418889*^9, 3.8418950906712637`*^9}, {
  3.8419027814079733`*^9, 3.841902782735896*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"10d2b287-7d2d-4402-98b3-3cab6e001fa5"]
}, Closed]],

Cell[CellGroupData[{

Cell["MBConicHulls.wl", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727358647928*^9, 
  3.84172737957127*^9}, {3.841735168762336*^9, 3.84173517244449*^9}, {
  3.8418313379326053`*^9, 3.8418313448701096`*^9}, {3.841893887787587*^9, 
  3.8418938904324656`*^9}, {3.8418950768199663`*^9, 3.841895077184025*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"34f07c5f-d8f1-4c1b-80b4-c89a29100a92"],

Cell[TextData[{
 "Loading the ",
 StyleBox["MBConicHulls.wl",
  FontWeight->"Bold"],
 " package, which is in the same directory as the notebook . The package will \
internally call ",
 StyleBox["MultivariateResidues.m",
  FontWeight->"Bold"],
 " when required in the intermediate steps."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, 3.8419074888250885`*^9, 
   3.8419075826612988`*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"944489b7-9013-4c8c-b185-d6e22103a338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "MBConicHulls.wl"}]], "Input",
 CellChangeTimes->{{3.832644795837837*^9, 3.832644822278923*^9}, {
  3.8417266826920156`*^9, 3.8417266831698227`*^9}, {3.8419028028630342`*^9, 
  3.841902805737381*^9}, {3.841907082331047*^9, 3.8419070832683287`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"554a1087-2d4c-4f3a-8900-7a07f01803c6"],

Cell[BoxData["\<\"B.Ananthanarayan, S.Banik, S.Friot, S.Ghosh\"\>"], "Print",
 CellChangeTimes->{
  3.841726684196398*^9, 3.841726803473124*^9, 3.841726880627392*^9, 
   3.841727136113183*^9, 3.841731566771792*^9, 3.841733539302384*^9, 
   3.841733966751927*^9, 3.841735541230733*^9, 3.8418212686012187`*^9, 
   3.841824273610302*^9, 3.8418324684168367`*^9, 3.841893908983479*^9, 
   3.841895377484494*^9, 3.8418973757602787`*^9, {3.8419028037688503`*^9, 
   3.841902806521037*^9}, 3.841904081118432*^9, 3.841904161204754*^9, 
   3.841904207685512*^9, 3.8419075330582347`*^9, 3.8419113661631284`*^9, 
   3.841911396799241*^9, 3.8419115612536745`*^9, 3.8420076068129053`*^9, 
   3.848491304115983*^9, 3.848564655479653*^9, 3.8486399677650337`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"89c5cb88-ae53-40c9-8a99-737009a79e3e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["FIESTA", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727358647928*^9, 
  3.84172737957127*^9}, {3.841735168762336*^9, 3.84173517244449*^9}, {
  3.8418313379326053`*^9, 3.8418313448701096`*^9}, {3.8418938969273415`*^9, 
  3.8418938978219748`*^9}, {3.841895082320331*^9, 3.8418950838742247`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5a3e5293-fd1f-4bc0-96e0-ad79d91f3242"],

Cell[TextData[{
 "Loading the ",
 StyleBox["FIESTA4.m",
  FontWeight->"Bold"],
 " package, whose directory should be specified in ",
 StyleBox["FIESTAPath",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 "."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
   3.841907440890602*^9}, 3.841907586504242*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"128972dc-057b-4621-8e12-c66915419ebe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "FIESTAPath", "=", 
   "\"\</home/octaquark/All-Softwares/HEPTools/FIESTA/fiesta/FIESTA4/\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FIESTAPath", "<>", "\"\<FIESTA4.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.841726763908156*^9, 3.841726856306666*^9}, {
   3.841726945071455*^9, 3.841727028034933*^9}, 3.841727061706402*^9, {
   3.841797935185486*^9, 3.8417979375710735`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8506d407-13f9-4000-abd0-b425cc996626"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-Loop Box Diagonal Properties", "Section",
 CellChangeTimes->{{3.8285998172621365`*^9, 3.8285998262131433`*^9}, {
  3.840974949842921*^9, 3.8409749953918734`*^9}, {3.8410186173397045`*^9, 
  3.841018624180204*^9}, {3.841647820953737*^9, 3.841647834138113*^9}, {
  3.841648080419923*^9, 3.841648082107021*^9}, {3.841727331031653*^9, 
  3.841727347750733*^9}, {3.841832635409953*^9, 3.84183263572614*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"32eef148-26aa-4416-9c53-68c64d767699"],

Cell[CellGroupData[{

Cell["Feynman Diagram and Propagators", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727358647928*^9, 
  3.84172737957127*^9}, {3.841735168762336*^9, 3.84173517244449*^9}, {
  3.8418313379326053`*^9, 3.8418313448701096`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4f949643-f36a-4b15-9feb-4e5abd422542"],

Cell["\<\
We show below the Feynman diagram, properties of propagators and kinematic \
configuration of 2-loop box diagonal Feynman integral.\
\>", "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
  3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
  3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
  3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
  3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
  3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
  3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
  3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
  3.841907926590866*^9}, {3.8419737347919245`*^9, 3.8419737416672626`*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3f9818a4-56c2-40bb-9db0-7aa24bb81b2c"],

Cell[BoxData[
 RowBox[{
  StyleBox["               ",
   FontSlant->"Italic",
   FontVariations->{"Underline"->True},
   FontColor->GrayLevel[0]], 
  RowBox[{
   StyleBox[
    RowBox[{
     StyleBox[
      RowBox[{
       RowBox[{
       "We", " ", "consider", " ", "the", " ", "following", " ", "2"}], "-", 
       RowBox[{"Loop", " ", "scalar", " ", "Feynman", " ", "Diagram"}]}],
      FontVariations->{"Underline"->True}], 
     StyleBox[" ",
      FontVariations->{"Underline"->True}], ";"}],
    FontSlant->"Italic",
    FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
   "                                ", 
   RowBox[{
    GraphicsBox[
     TagBox[RasterBox[CompressedData["
1:eJztnXm8TdX//00X5RoiU8YGkimliZAkswjVR6VEpElzn5QoSZkypxSK8Aml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       "], {{0, 179.4}, {399.59999999999997`, 0}}, {0, 255},
       ColorFunction->RGBColor,
       ImageResolution->{120., 120.}],
      BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
      Selectable->False],
     DefaultBaseStyle->"ImageGraphics",
     ImageSize->{307.6363636363651, Automatic},
     ImageSizeRaw->{399.59999999999997`, 179.4},
     PlotRange->{{0, 399.59999999999997`}, {0, 179.4}}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LoopMomenta", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Propagators", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          SubscriptBox["l", "1"], "2"]}], "+", 
        SuperscriptBox["m", "2"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         SubscriptBox["l", "2"], "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["q", "1"], "-", 
            SubscriptBox["l", "1"]}], ")"}], "2"]}], "+", 
        SuperscriptBox["m", "2"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["q", "1"], "+", 
           SubscriptBox["q", "2"], "-", 
           SubscriptBox["l", "1"], "-", 
           SubscriptBox["l", "2"]}], ")"}], "2"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["q", "3"]}], "-", 
           SubscriptBox["q", "2"], "-", 
           SubscriptBox["q", "1"], "+", 
           SubscriptBox["l", "1"], "+", 
           SubscriptBox["l", "2"]}], ")"}], "2"]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PropagatorPowers", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["a", "1"], ",", 
       SubscriptBox["a", "2"], ",", 
       SubscriptBox["a", "3"], ",", 
       SubscriptBox["a", "4"], ",", 
       SubscriptBox["a", "5"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KinematicConfiguration", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["q", "1"], "2"], "->", "0"}], ",", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["q", "2"], "2"], "->", "0"}], ",", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["q", "3"], "2"], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["q", "1"], 
         SubscriptBox["q", "2"]}], "->", 
        RowBox[{"-", 
         FractionBox["s", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["q", "2"], 
         SubscriptBox["q", "3"]}], "->", 
        RowBox[{"-", 
         FractionBox["t", "2"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["q", "1"], 
         SubscriptBox["q", "3"]}], "->", 
        RowBox[{
         FractionBox["s", "2"], "+", 
         FractionBox["t", "2"]}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8418309313387804`*^9, 3.8418309350741076`*^9}, {
   3.841831007144168*^9, 3.8418310079094296`*^9}, {3.8418311130196714`*^9, 
   3.8418311346581926`*^9}, {3.841831177223546*^9, 3.8418312273442554`*^9}, 
   3.8418312648941946`*^9, 3.841831324825244*^9, {3.841831529635968*^9, 
   3.8418315631765413`*^9}, {3.8418316271487727`*^9, 3.841831746440358*^9}, {
   3.8418317926291637`*^9, 3.8418319538263206`*^9}, {3.8418322779255652`*^9, 
   3.841832347755108*^9}, {3.8418325069077783`*^9, 3.841832511639348*^9}, {
   3.8418940311791735`*^9, 3.84189405583484*^9}, {3.8418942958792276`*^9, 
   3.8418943041217613`*^9}, 3.841894873939294*^9, {3.84189524939685*^9, 
   3.8418952719248214`*^9}, {3.841895513982265*^9, 3.841895520687786*^9}, {
   3.841895789407668*^9, 3.841895796639083*^9}, 3.84189594137864*^9, 
   3.841896275479849*^9, {3.841907696534254*^9, 3.841907697627617*^9}},
 Background->GrayLevel[1],
 CellLabel->"In[4]:=",ExpressionUUID->"af3cacc2-6a50-49d6-8240-3c9580795ff6"]
}, Closed]],

Cell[CellGroupData[{

Cell["U and F Polynomial", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727358647928*^9, 
  3.84172737957127*^9}, {3.841735168762336*^9, 3.84173517244449*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f54cffe1-a882-4362-900f-352926429c38"],

Cell[TextData[{
 "U and F polynomials are derived using the in-built function ",
 StyleBox["UF[]",
  FontWeight->"Bold"],
 " of the package ",
 StyleBox["UF.m",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
  3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
  3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
  3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
  3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
  3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
  3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
  3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
  3.8419080180196853`*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"cdf0121d-b9b9-4fab-b1ce-998f2775718d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"U", ",", "F", ",", "NumberOfLoops"}], "}"}], "=", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
     "LoopMomenta", ",", "Propagators", ",", "KinematicConfiguration"}], 
     "]"}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{"\"\<U Polynomial: \>\"", ",", "Bold"}], "]"}], ",", 
    RowBox[{"U", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "#", "]"}], "->", 
         SubscriptBox["x", "#"]}], "&"}], "/@", 
       RowBox[{"Range", "@", 
        RowBox[{"Length", "@", "Propagators"}]}]}], ")"}]}], ",", 
    "\"\<\\n\>\"", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<F Polynomial: \>\"", ",", "Bold"}], "]"}], ",", 
    RowBox[{"F", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "#", "]"}], "->", 
         SubscriptBox["x", "#"]}], "&"}], "/@", 
       RowBox[{"Range", "@", 
        RowBox[{"Length", "@", "Propagators"}]}]}], ")"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.841727400393721*^9, 3.841727425924386*^9}, {
   3.8417286754034643`*^9, 3.8417286817679253`*^9}, 3.841728753664716*^9, {
   3.8418951226973467`*^9, 3.841895242287733*^9}, {3.8418952801059513`*^9, 
   3.8418953156629515`*^9}, {3.841895347630003*^9, 3.841895357857793*^9}, {
   3.8418954027659407`*^9, 3.841895466594455*^9}, 3.8418955284385576`*^9, {
   3.841895820289995*^9, 3.841895826300045*^9}, {3.8418961487554483`*^9, 
   3.841896209685459*^9}, {3.841896245328802*^9, 3.841896263217804*^9}, {
   3.841900149349532*^9, 3.8419001997988234`*^9}, {3.841901317529521*^9, 
   3.8419013347026243`*^9}, {3.8419113397058725`*^9, 3.841911349057849*^9}, {
   3.841911484925722*^9, 3.841911489625161*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d195103e-1c45-436d-b5a0-a44e7aa24393"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"U Polynomial: \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "4"], "+", 
       SubscriptBox["x", "5"]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "2"], "+", 
       SubscriptBox["x", "4"], "+", 
       SubscriptBox["x", "5"]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "3"], "+", 
       SubscriptBox["x", "4"], "+", 
       SubscriptBox["x", "5"]}], ")"}]}]}], 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"F Polynomial: \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", " ", 
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{"t", " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "1"], "+", 
       SubscriptBox["x", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["x", "4"], "+", 
          SubscriptBox["x", "5"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["x", "2"], "+", 
          SubscriptBox["x", "4"], "+", 
          SubscriptBox["x", "5"]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["x", "3"], "+", 
          SubscriptBox["x", "4"], "+", 
          SubscriptBox["x", "5"]}], ")"}]}]}], ")"}]}]}]}],
  SequenceForm[
   Style["U Polynomial: ", Bold], 
   Subscript[$CellContext`x, 3] (Subscript[$CellContext`x, 4] + 
     Subscript[$CellContext`x, 5]) + 
   Subscript[$CellContext`x, 1] (Subscript[$CellContext`x, 2] + 
     Subscript[$CellContext`x, 4] + Subscript[$CellContext`x, 5]) + 
   Subscript[$CellContext`x, 2] (Subscript[$CellContext`x, 3] + 
     Subscript[$CellContext`x, 4] + Subscript[$CellContext`x, 5]), "\n", 
   Style["F Polynomial: ", Bold], 
   Subscript[$CellContext`x, 2] ($CellContext`s Subscript[$CellContext`x, 1] 
      Subscript[$CellContext`x, 4] + $CellContext`t 
      Subscript[$CellContext`x, 3] 
      Subscript[$CellContext`x, 5]) + $CellContext`m^2 (
     Subscript[$CellContext`x, 1] + Subscript[$CellContext`x, 3]) (
     Subscript[$CellContext`x, 3] (Subscript[$CellContext`x, 4] + 
       Subscript[$CellContext`x, 5]) + 
     Subscript[$CellContext`x, 1] (Subscript[$CellContext`x, 2] + 
       Subscript[$CellContext`x, 4] + Subscript[$CellContext`x, 5]) + 
     Subscript[$CellContext`x, 2] (Subscript[$CellContext`x, 3] + 
       Subscript[$CellContext`x, 4] + Subscript[$CellContext`x, 5]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8418962105632973`*^9, {3.841896252411851*^9, 3.841896264246921*^9}, 
   3.841897383010007*^9, 3.8418999005094504`*^9, {3.8419001518612647`*^9, 
   3.8419002003571424`*^9}, 3.841901335603665*^9, 3.841904097980607*^9, 
   3.8419041615478373`*^9, {3.8419113423847246`*^9, 3.841911370482583*^9}, 
   3.841911405013321*^9, {3.8419114858133526`*^9, 3.841911490219574*^9}, 
   3.841911567344422*^9, 3.842007617785289*^9, 3.8484913248380833`*^9, 
   3.8485647012103786`*^9, 3.848639984874049*^9},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a6d5514f-1e32-4614-8c6d-12b51216d46f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Set of Propagator Values", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.8416481242320814`*^9, 3.8416481362367287`*^9}, {3.841727444659582*^9, 
  3.841727456110498*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"83bbe585-60b4-42d4-93f1-a3cc9648fabf"],

Cell[TextData[{
 "We list below two set of propagators that will be used for later numerical \
analysis. The set ",
 StyleBox["PropagatorSet1", "Code",
  FontWeight->"Plain",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]],
 " corresponds to the non-resonant case in Mellin-Barnes (MB), where no \
higher order poles appear and so no divergent series appears from the Method \
of  Bracket (MoB). But for ",
 StyleBox["PropagatorSet2",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]],
 " divergent series appears in the MoB and therefore the method fails to \
produce the correct series solutions.\nThroughout this notebook, the value of \
dimensional regularization parameter ",
 StyleBox["\[Epsilon]", "Code",
  FontWeight->"Plain",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]],
 " ",
 " is fixed to",
 StyleBox[" ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     StyleBox[
      FractionBox["1", "10"],
      FontWeight->"Plain"], 
     StyleBox[" ",
      FontWeight->"Bold"]}],
    FontSlant->"Italic"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"eabaf753-0724-4bd4-86be-9616b88fb52b"],
 "and propagator mass ",
 StyleBox["m",
  FontSlant->"Italic"],
 " fixed to ",
 StyleBox["1", "Code",
  FontWeight->"Plain",
  FontSlant->"Italic",
  Background->RGBColor[0.87, 0.94, 1]],
 "."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
   3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
   3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
   3.8419080180196853`*^9}, {3.8419080742390404`*^9, 
   3.8419082353364115`*^9}, {3.8419083474729757`*^9, 3.841908551146077*^9}, {
   3.841908648691153*^9, 3.8419086581457996`*^9}, 3.841973899590914*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"251f09ee-1103-4020-ba0d-940e2b11d12d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PropagatorSet1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", " ", 
      FractionBox["11", "7"]}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "\[Rule]", " ", 
      FractionBox["8", "5"]}], ",", 
     RowBox[{
      SubscriptBox["a", "5"], "->", " ", 
      FractionBox["9", "8"]}], ",", 
     RowBox[{"DD", "->", " ", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorSet2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "5"], "->", " ", "1"}], ",", 
     RowBox[{"DD", "->", " ", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FixedParameters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "->", 
      FractionBox["1", "10"]}], ",", 
     RowBox[{"m", "->", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8410628302008734`*^9, 3.841062867583911*^9}, {
   3.841062927186077*^9, 3.841062959087099*^9}, {3.8410631104978476`*^9, 
   3.8410631115451565`*^9}, 3.841063890874519*^9, {3.8410641625795603`*^9, 
   3.841064163147293*^9}, {3.8410642129555917`*^9, 3.841064213363307*^9}, {
   3.841064254548482*^9, 3.8410642551080713`*^9}, {3.8410643124617586`*^9, 
   3.8410643129974003`*^9}, {3.8416250096186733`*^9, 
   3.8416250397617593`*^9}, {3.841626416501686*^9, 3.8416264206509776`*^9}, {
   3.8416478559141045`*^9, 3.841647887718362*^9}, {3.8416483054879417`*^9, 
   3.8416483097368097`*^9}, {3.841648366856229*^9, 3.841648367902977*^9}, {
   3.841650194101072*^9, 3.8416501970855513`*^9}, {3.841651110515682*^9, 
   3.841651125271213*^9}, {3.8418223090693893`*^9, 3.8418223118711147`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5d2f11d4-feba-4a88-a875-54a1e7b5bf2a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Convergence Regions of Series Solutions", "Subsection",
 CellChangeTimes->{{3.828600213007632*^9, 3.8286002448588276`*^9}, {
  3.841727460299376*^9, 3.841727465892826*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3ee9417a-6bb1-4be8-ac31-8acde9ce105e"],

Cell[TextData[{
 "There will be five series solutions of 2-loop box diagonals which we will \
derive later. Here, we define a function ",
 StyleBox["GenerateRandomPoint[SeriesSolNumber_]",
  FontSlant->"Italic"],
 " that will be useful for numerical checks. The function generates a random \
point that belongs to the convergence region of the series solution number ",
 StyleBox["SeriesSolNumber",
  FontSlant->"Italic"],
 ". These convergence regions were derived separately using Horn\
\[CloseCurlyQuote]s theorem and stored in ",
 StyleBox["BoxDiagonalConvReg[]",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7WOfdiCz741jx4dDZ0D0Mb3ASyA66kzzVRB9zUFY
PhdIX5GLVQfR+xTOyTUB6SMTv4Dpou/ux9uB9IYdx8H04+1vzoHoC5LCl0C0
o0yj524g/ef1My8QXeDN43V7/hvHTw/0vUF0i5xOKIi+UC8TB6LvmcnngmhB
c30wvarFthhEd7EsqQbRCxTEJoNo54UOy0C0xTL3tSD60eGsgyB6nlL+ebC+
NU9egOi3smJfQXTKKpdvIFoxv+gPiD71rgJMx8ww0bgDpHM4JE1A9J3jzjYg
ukjgezyIPhZdmAGiz3LPLATRQWdflYPo7JWX60H0n0Uruh6CzD8t2w2iTTKP
PvkNpPc84XoKogGmiMsd
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c8b1a898-43ec-4333-8a26-179600d12dcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NumberOfSolutions", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GenerateRandomPoint", "[", "SeriesSolNumber_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "RandomVarSub", ",", "VarSub", ",", "BoxDiagonalConvReg", ",", 
      "BoxDiagonalRandomPoint"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"BoxDiagonalConvReg", "[", "1", "]"}], "=", 
      RowBox[{"ImplicitRegion", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["x", "y"], "<", "1"}], "\[And]", 
         RowBox[{
          FractionBox["1", "x"], "<", "1"}], "\[And]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "x"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["x", "y"], "+", " ", "1"}], ")"}]}], ")"}], "<", 
          "1"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "100"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"BoxDiagonalConvReg", "[", "2", "]"}], "=", 
      RowBox[{"ImplicitRegion", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "<", "1"}], "\[And]", 
         RowBox[{
          FractionBox["1", "y"], "<", "1"}], "\[And]", 
         RowBox[{
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "y"], "+", " ", "1"}], ")"}]}], "<", "1"}]}], 
        " ", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "100"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"BoxDiagonalConvReg", "[", "3", "]"}], "=", 
      RowBox[{"ImplicitRegion", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["y", "x"], "<", "1"}], "\[And]", 
         RowBox[{
          FractionBox["1", "y"], "<", "1"}], "\[And]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "y"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["y", "x"], "+", " ", "1"}], ")"}]}], ")"}], "<", 
          "1"}]}], " ", ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "100"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\n", 
     RowBox[{
      RowBox[{"BoxDiagonalConvReg", "[", "4", "]"}], "=", 
      RowBox[{"ImplicitRegion", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "<", "1"}], "\[And]", 
         RowBox[{
          FractionBox["1", "x"], "<", "1"}], "\[And]", 
         RowBox[{
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "x"], "+", " ", "1"}], ")"}]}], "<", "1"}]}], 
        ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "100"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"BoxDiagonalConvReg", "[", "5", "]"}], "=", 
      RowBox[{"ImplicitRegion", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "<", "1"}], "\[And]", 
         RowBox[{"y", "<", "1"}], "\[And]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "x"], "+", " ", 
           FractionBox["1", "y"]}], ">", "1"}]}], " ", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "100"}], "}"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"where", " ", "x"}], "=", 
       RowBox[{
        RowBox[{"|", 
         FractionBox["s", 
          SuperscriptBox["m", "2"]], "|", " ", 
         RowBox[{"and", " ", "y"}]}], "=", 
        RowBox[{"|", 
         FractionBox["t", 
          SuperscriptBox["m", "2"]], "|"}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"BoxDiagonalRandomPoint", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{"RandomPoint", "[", 
        RowBox[{"BoxDiagonalConvReg", "[", "SeriesSolNumber", "]"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Generated Random Point: \>\"", ",", 
         RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", "Bold"}], "]"}], ",", 
       RowBox[{"RandomVarSub", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "\[Rule]", 
           RowBox[{"BoxDiagonalRandomPoint", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"BoxDiagonalRandomPoint", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"VarSub", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"RandomVarSub", ",", "FixedParameters"}], "]"}]}], ";", 
     RowBox[{"Return", "[", "VarSub", "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8286003161089864`*^9, 3.8286003533005953`*^9}, {
   3.840976638943355*^9, 3.8409766928235493`*^9}, 3.8409767282997074`*^9, {
   3.8409767860781145`*^9, 3.840976863000595*^9}, {3.840983795070837*^9, 
   3.8409837979888754`*^9}, {3.8416482177954025`*^9, 3.841648218935774*^9}, {
   3.84165105903804*^9, 3.8416510817045484`*^9}, {3.8416515655841436`*^9, 
   3.8416515909763374`*^9}, 3.841664602367799*^9, {3.8417259149331017`*^9, 
   3.841725959189505*^9}, {3.841732804781867*^9, 3.8417328363014393`*^9}, {
   3.84173298678712*^9, 3.8417329950635767`*^9}, 3.841733038968995*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"107b33f8-02ac-491c-abf0-e0847fb756ae"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Series Solutions from the Method of Brackets", "Section",
 CellChangeTimes->{{3.8285998172621365`*^9, 3.8285998262131433`*^9}, {
   3.840974949842921*^9, 3.8409749953918734`*^9}, {3.8410186173397045`*^9, 
   3.841018624180204*^9}, 3.841898570647254*^9, {3.841898840293313*^9, 
   3.841898844376577*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"dfce2604-9801-45eb-b270-e8f174b82063"],

Cell[CellGroupData[{

Cell["Matrices and Functions", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}, {
  3.8410186666087604`*^9, 3.84101866867564*^9}, {3.84102212038686*^9, 
  3.8410221218785067`*^9}, {3.841022514523391*^9, 3.841022519747018*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"808d54a5-9807-49b5-8572-c69586529e71"],

Cell[TextData[{
 "The set of bracket equations obtained using MoB is provided below in terms \
of the matrices ",
 StyleBox["B",
  FontSlant->"Italic"],
 ", ",
 "\[Eta]",
 " and ",
 StyleBox["G",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
  3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
  3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
  3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
  3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
  3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
  3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
  3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
  3.8419080180196853`*^9}, {3.8419080742390404`*^9, 3.8419082353364115`*^9}, {
  3.8419083474729757`*^9, 3.841908551146077*^9}, {3.841908648691153*^9, 
  3.8419086581457996`*^9}, {3.8419097969489937`*^9, 3.8419099800107207`*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"81463052-c7c3-4213-8f6d-43dd8e583b7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"(", GridBox[{
      {"0", "1", "1", "1", "1", "1", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "1", "1", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "1", "1"},
      {"0", "1", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "1", "1", "1", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0"},
      {"0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "1", "0", "0", "0", "0", "0", "0", "1"}
     }], ")"}]}], ";", " ", 
  RowBox[{"\[Eta]", "=", 
   RowBox[{"(", GridBox[{
      {
       SubscriptBox["n", "1"]},
      {
       SubscriptBox["n", "2"]},
      {
       SubscriptBox["n", "3"]},
      {
       SubscriptBox["n", "4"]},
      {
       SubscriptBox["n", "5"]},
      {
       SubscriptBox["n", "6"]},
      {
       SubscriptBox["n", "7"]},
      {
       SubscriptBox["n", "8"]},
      {
       SubscriptBox["n", "9"]},
      {
       SubscriptBox["n", "10"]}
     }], ")"}]}], ";", " ", 
  RowBox[{"G", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"DD", "/", "2"}]},
      {"0"},
      {"0"},
      {
       SubscriptBox["a", "1"]},
      {
       SubscriptBox["a", "2"]},
      {
       SubscriptBox["a", "3"]},
      {
       SubscriptBox["a", "4"]},
      {
       SubscriptBox["a", "5"]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BracketEquation", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "==", "0"}], ")"}], "&"}], "/@", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"B", ".", "\[Eta]"}], "+", "G"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DenomGammaArgument", "[", "\[Eta]_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "+", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "+", 
      RowBox[{"DD", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "-", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "-", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Eta]_", ",", "DenomGamma_", ",", "Prefac_"}], "]"}], ":=", 
   RowBox[{"Prefac", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["m", "2"], ")"}], 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", "s", ")"}], 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"[", "2", "]"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", "t", ")"}], 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"[", "3", "]"}], "]"}]]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       SubscriptBox["a", "1"], "]"}], 
      RowBox[{"Gamma", "[", 
       SubscriptBox["a", "2"], "]"}], 
      RowBox[{"Gamma", "[", 
       SubscriptBox["a", "3"], "]"}], 
      RowBox[{"Gamma", "[", 
       SubscriptBox["a", "4"], "]"}], 
      RowBox[{"Gamma", "[", 
       SubscriptBox["a", "5"], "]"}], 
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Gamma", "[", "#", "]"}], "&"}], "/@", "DenomGamma"}], 
        ")"}]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "m_", "]"}], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzj1IAmEAh/HDhhwa1CRCCqoh7AMyp5SkD6mQCuR0cijUSwqiREOISsII
KxoUpCmNIBQiWiqII0QuuWqJCJEiDVxKMsghiIQ+3v87PPzWp9kxz05JGIZR
kSBfiXFtsfcBk74yCz3JlQVomywtwp7POT8sbhXCsGnNuQ+PlF/nMDMsCjCp
tuShuVrxClNsmMpGjcV2otcifMDKy6isg9hiSNRCrhAwQiYQp0qqUsEuYvmi
YRtmzUMhePMrjcLG0voB7NRxcRj7Nj9qiK6nHJUtdp9qiUushaq9v7uGbsfm
LVQWNvJQrzI8w5m/oNVOzIXGOOj2DU5DUTik+pd1P7I98ndpoh77bE45cTXh
pE5ExjO9xFZrOgvLO3yNgfgWT9fDM6VdDcXdEyovz/RBbYTth4q6hxEYEqUm
KGhED7xy8V74Dxa81KU=
  "],
 CellLabel->
  "In[102]:=",ExpressionUUID->"a5531712-1b14-4962-a664-f7cbd626e3a9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Number of Basis Series", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}, {
  3.8410186666087604`*^9, 3.84101866867564*^9}, {3.84102212038686*^9, 
  3.8410221218785067`*^9}, {3.841022514523391*^9, 3.841022552582933*^9}, {
  3.8416227555526*^9, 3.841622762942678*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a291b179-7766-4d5a-b376-aecc58f68ced"],

Cell["\<\
We print the total number of possible basis series and their associated free \
variables obtained by solving the bracket equations.\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7WOfdiCz741jx4dDZ0D0Mb3ASyA66kzzVRB9zUFY
PhdIX5GLVQfR+xTOyTUB6SMTv4Dpou/ux9uB9IYdx8H04+1vzoHoC5LCl0C0
o0yj524g/ef1My8QXeDN43V7/hvHTw/0vUF0i5xOKIi+UC8TB6LvmcnngmhB
c30wvarFthhEd7EsqQbRCxTEJoNo54UOy0C0xTL3tSD60eGsgyB6nlL+ebC+
NU9egOi3smJfQXTKKpdvIFojbl7LHSB9ObxhNoiub+FaAKIV3ZNXgeg1Nj5q
d4G0GFu3LojOkrhqBKL/2RvYgugdU2Y7geiry4+AaQD+KrPj
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"dc53c34e-4201-4f5b-8412-771483b84374"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllPossibleFreeVariables", "=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "@", "10"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPossibleDependentVariables", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Range", "@", "10"}], ",", "#"}], "]"}], "&"}], "/@", 
     "AllPossibleFreeVariables"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisNumArgument", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisDenomArgument", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisSeriesSol", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisFreeVariables", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Det", "[", 
          RowBox[{"B", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "i"}], "]"}], "]"}], "]"}], "===", "0"}], ",", 
        RowBox[{"Continue", "[", "]"}], ",", " ", 
        RowBox[{
         RowBox[{"DependentVar", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"\[Eta]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", " ", 
         RowBox[{"FreeVar", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Flatten", "@", "\[Eta]"}], ",", "DependentVar"}], 
           "]"}]}], ";", 
         RowBox[{"DependentVariablesSolve", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"BracketEquation", ",", "DependentVar"}], "]"}], "//", 
            "Expand"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Eta]Solve", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"\[Eta]", "/.", "DependentVariablesSolve"}], "]"}]}]}]}], 
       "]"}], "//", "FullSimplify"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"BasisNumArgument", ",", 
       RowBox[{"-", 
        RowBox[{"\[Eta]Solve", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"BasisDenomArgument", ",", 
       RowBox[{"DenomGammaArgument", "[", "\[Eta]Solve", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"BasisFreeVariables", ",", "FreeVar"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"BasisSeriesSol", ",", "\[Eta]Solve"}], "]"}], ";"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "AllPossibleDependentVariables"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BasisSeriesCount", "=", 
   RowBox[{"Length", "@", "BasisSeriesSol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "BasisSeriesCount", ",", 
    "\"\< \!\(\*StyleBox[\"Basis\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\) \
found. These are associated with the following choice of \
\!\(\*StyleBox[\"free\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"variables\",FontWeight->\"Bold\"]\)\
. \\n \>\"", ",", " ", "BasisFreeVariables"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.841021932431714*^9, 3.8410219450359797`*^9}, {
   3.84102203987142*^9, 3.8410220545082445`*^9}, {3.8410310363351526`*^9, 
   3.8410311051401944`*^9}, {3.8410319260916348`*^9, 3.841032100356267*^9}, {
   3.8410339725458655`*^9, 3.841034004656958*^9}, {3.8410340374248395`*^9, 
   3.8410341800831337`*^9}, {3.841034294245653*^9, 3.8410343616529636`*^9}, {
   3.841034627157789*^9, 3.8410347106178074`*^9}, 3.841034983861294*^9, {
   3.841035017769636*^9, 3.8410350462235622`*^9}, {3.8410352237126513`*^9, 
   3.8410352799497857`*^9}, {3.8410353147048635`*^9, 
   3.8410353536106853`*^9}, {3.8410376280579863`*^9, 
   3.8410376285277443`*^9}, {3.841037829028777*^9, 3.841037862084367*^9}, {
   3.841037962715319*^9, 3.8410379878890142`*^9}, 3.841038043143314*^9, 
   3.8410381351574106`*^9, {3.8410381772109737`*^9, 3.8410381794120617`*^9}, {
   3.841038302307819*^9, 3.8410383111521425`*^9}, {3.8410383772723875`*^9, 
   3.8410387145067596`*^9}, {3.8410481478815417`*^9, 3.841048175105568*^9}, {
   3.841048206464438*^9, 3.8410482304616213`*^9}, {3.8410483216311474`*^9, 
   3.8410483230575085`*^9}, 3.841048386742916*^9, {3.8411336540900383`*^9, 
   3.8411337225001335`*^9}, {3.8414023963889456`*^9, 
   3.8414024121619434`*^9}, {3.841450907639163*^9, 3.8414509665912175`*^9}, {
   3.8414509998382173`*^9, 3.8414511717231555`*^9}, {3.8414512879012513`*^9, 
   3.841451289965704*^9}, {3.8414514094658723`*^9, 3.8414514101829543`*^9}, {
   3.841451464310226*^9, 3.8414514828898263`*^9}, {3.8414537674076314`*^9, 
   3.841453780616415*^9}, 3.8414539054570084`*^9, {3.8414667585298996`*^9, 
   3.8414667599075594`*^9}, {3.8414919602006383`*^9, 
   3.8414920057434263`*^9}, {3.8414921208499174`*^9, 3.84149213078837*^9}, {
   3.8415756544974117`*^9, 3.841575739492691*^9}, {3.8415758543656917`*^9, 
   3.841575898220463*^9}, {3.8415759646589727`*^9, 3.8415760491633167`*^9}, {
   3.8415830850239573`*^9, 3.841583087921213*^9}, {3.8415835310815544`*^9, 
   3.8415835537519093`*^9}, {3.841911422553406*^9, 3.8419114662057395`*^9}, {
   3.8419115163676767`*^9, 3.8419115222569394`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"ab0ef8c2-a864-48a9-a8e5-1659fffb4177"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "21", "\[InvisibleSpace]", "\<\" \
\\!\\(\\*StyleBox[\\\"Basis\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\
\\\" \\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Series\\\",\
FontWeight->\\\"Bold\\\"]\\) found. These are associated with the following \
choice of \
\\!\\(\\*StyleBox[\\\"free\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\
\\\" \\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"variables\\\",\
FontWeight->\\\"Bold\\\"]\\). \\n \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "8"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "9"], ",", 
       SubscriptBox["n", "10"]}], "}"}]}], "}"}]}],
  SequenceForm[
  21, " \!\(\*StyleBox[\"Basis\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\) \
found. These are associated with the following choice of \
\!\(\*StyleBox[\"free\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"variables\",FontWeight->\"Bold\"]\)\
. \n ", {{
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 2]}, {
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 3]}, {
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 7]}, {
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 8]}, {
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 9]}, {
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 10]}, {
     Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 3]}, {
     Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 6]}, {
     Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 8]}, {
     Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 10]}, {
     Subscript[MBConicHulls`n, 3], 
     Subscript[MBConicHulls`n, 6]}, {
     Subscript[MBConicHulls`n, 3], 
     Subscript[MBConicHulls`n, 7]}, {
     Subscript[MBConicHulls`n, 3], 
     Subscript[MBConicHulls`n, 9]}, {
     Subscript[MBConicHulls`n, 6], 
     Subscript[MBConicHulls`n, 7]}, {
     Subscript[MBConicHulls`n, 6], 
     Subscript[MBConicHulls`n, 8]}, {
     Subscript[MBConicHulls`n, 6], 
     Subscript[MBConicHulls`n, 9]}, {
     Subscript[MBConicHulls`n, 6], 
     Subscript[MBConicHulls`n, 10]}, {
     Subscript[MBConicHulls`n, 7], 
     Subscript[MBConicHulls`n, 8]}, {
     Subscript[MBConicHulls`n, 7], 
     Subscript[MBConicHulls`n, 10]}, {
     Subscript[MBConicHulls`n, 8], 
     Subscript[MBConicHulls`n, 9]}, {
     Subscript[MBConicHulls`n, 9], 
     Subscript[MBConicHulls`n, 10]}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8419115230897164`*^9, 3.841911587815705*^9}, 
   3.8485649161554627`*^9},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"566215be-946a-4092-970a-fb03455ded93"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Internal Functions", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}, {
  3.8410186666087604`*^9, 3.84101866867564*^9}, {3.84102212038686*^9, 
  3.8410221218785067`*^9}, {3.841022514523391*^9, 3.841022552582933*^9}, {
  3.8410390682443037`*^9, 3.8410390817948856`*^9}, {3.841106552859544*^9, 
  3.8411065870158587`*^9}, {3.841622680242659*^9, 3.8416226900052776`*^9}, {
  3.8416227312727346`*^9, 3.841622749711424*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e64acc4a-2bfd-42b5-a49a-67d977d6368c"],

Cell["\<\
Here we introduce some internal functions which will be described later when \
used.\
\>", "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
   3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
   3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
   3.8419080180196853`*^9}, {3.8419080742390404`*^9, 
   3.8419082353364115`*^9}, {3.8419083474729757`*^9, 3.841908551146077*^9}, {
   3.841908648691153*^9, 3.8419086581457996`*^9}, {3.8419097969489937`*^9, 
   3.8419099800107207`*^9}, {3.841910016328674*^9, 3.8419100991024327`*^9}, {
   3.841911090382406*^9, 3.841911148344493*^9}, {3.84191119065923*^9, 
   3.8419112735078115`*^9}, {3.841911316861904*^9, 3.8419113181454873`*^9}, {
   3.8419116257922363`*^9, 3.8419117212241898`*^9}, {3.8419117655626574`*^9, 
   3.841911767649091*^9}, {3.841921978082902*^9, 3.841921984527676*^9}, {
   3.841971994191799*^9, 3.8419719959118185`*^9}, 3.841974473102612*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"804c5d57-51ca-457e-9629-17462dfb7da2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindBasisSingularFactors", "[", 
     RowBox[{"BasisList_", ",", "ParameterSub_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SingNumStore", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"SingDenStore", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"SingNumList", "=", 
         RowBox[{"BasisNumArgument", "[", 
          RowBox[{"[", "BasisList", "]"}], "]"}]}], ",", 
        RowBox[{"SingDenList", "=", 
         RowBox[{"BasisDenomArgument", "[", 
          RowBox[{"[", "BasisList", "]"}], "]"}]}], ",", "SingListSub", ",", 
        RowBox[{"SingStore", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Counter", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"FindSingularFactors", "[", "SingList_", "]"}], ":=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SingStore", "=", 
           RowBox[{"{", "}"}]}], ";", 
          RowBox[{"Counter", "=", "0"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Counter", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"SingStore", ",", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"SingListSub", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"SingList", "[", 
                    RowBox[{"[", "Counter", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/.", "ParameterSub"}], "//",
                     "Expand"}]}], ";", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Resolve", "[", 
                    RowBox[{"Exists", "[", 
                    RowBox[{
                    RowBox[{"Evaluate", "@", 
                    RowBox[{"BasisFreeVariables", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Evaluate", "@", 
                    RowBox[{"BasisFreeVariables", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "\[Element]", 
                    "NonNegativeIntegers"}], ",", 
                    RowBox[{
                    RowBox[{"Evaluate", "@", "SingListSub"}], "\[Element]", 
                    "NonPositiveIntegers"}]}], "]"}], "]"}], ",", 
                    RowBox[{"Evaluate", "@", "SingListSub"}], ",", "Nothing", 
                    ",", "Nothing"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "@", 
                    RowBox[{"SingList", "[", 
                    RowBox[{"[", "Counter", "]"}], "]"}]}]}], "}"}]}], 
                "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"i", ",", "BasisList"}], "}"}]}], "]"}], ";", " ", 
          RowBox[{"Return", "[", "SingStore", "]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"SingNumStore", "=", 
        RowBox[{"FindSingularFactors", "[", "SingNumList", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"SingDenStore", "=", 
        RowBox[{"FindSingularFactors", "[", "SingDenList", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"SingNumStore", ",", "SingDenStore"}], "}"}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PartialDivergentQ", "[", 
    RowBox[{"SingList_", ",", "FreeVar_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TotalDivergentFound", "=", "False"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Resolve", "[", 
           RowBox[{"Exists", "[", 
            RowBox[{
             RowBox[{"Evaluate", "@", "FreeVar"}], ",", 
             RowBox[{
              RowBox[{"Evaluate", "@", "FreeVar"}], "\[Element]", 
              "NonNegativeIntegers"}], ",", 
             RowBox[{
              RowBox[{"Evaluate", "@", "i"}], "\[NotElement]", 
              "NonPositiveIntegers"}]}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"TotalDivergentFound", "=", "True"}], ";", 
           RowBox[{"Break", "[", "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "SingList"}], "}"}]}], "]"}], ";", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "TotalDivergentFound", "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindDuplicateBasisSeries", "[", 
     RowBox[{"BasisPositionList_", ",", "ParameterSub_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SubBasisList", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"BasisNumArgument", "[", 
            RowBox[{"[", "BasisPositionList", "]"}], "]"}], "/.", 
           "ParameterSub"}], "//", "Expand"}]}], ",", "t1", ",", "t2", ",", 
        "TempSumVar", ",", "SumVarSwap1", ",", "SumVarSwap2", ",", 
        RowBox[{"NumberOfBasisSeries", "=", 
         RowBox[{"Length", "@", "BasisPositionList"}]}], ",", 
        "positionDuplicates", ",", "Counter"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"positionDuplicates", "[", "l_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"list", "=", "l"}], "}"}], ",", 
          RowBox[{"GatherBy", "[", 
           RowBox[{
            RowBox[{"Range", "@", 
             RowBox[{"Length", "[", "list", "]"}]}], ",", 
            RowBox[{
             RowBox[{"list", "[", 
              RowBox[{"[", "#", "]"}], "]"}], "&"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TempSumVar", "=", 
        RowBox[{"{", 
         RowBox[{"t1", ",", "t2"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Counter", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SumVarSwap1", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"BasisFreeVariables", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "->", 
              RowBox[{"TempSumVar", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"SumVarSwap2", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"BasisFreeVariables", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "->", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Reverse", "@", "TempSumVar"}], ")"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "2"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Counter", "++"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SubBasisList", "[", 
            RowBox[{"[", "Counter", "]"}], "]"}], "//=", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Union", "[", 
              RowBox[{
               RowBox[{"#", "/.", "SumVarSwap1"}], ",", 
               RowBox[{"#", "/.", "SumVarSwap2"}]}], "]"}], "]"}], "&"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "BasisPositionList"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"positionDuplicates", "@", "SubBasisList"}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SeriesSolutionMoB", "[", 
     RowBox[{"VarSub_", ",", "SeriesNumber_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FreeVarCom", "=", 
         RowBox[{"BasisCombination", "[", "SeriesNumber", "]"}]}], ",", 
        "NumberOfBasisSeries", ",", "BasisSeriesPosition", ",", 
        RowBox[{"MessageUnique", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"MessageDup", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"MessageSingularity", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"RetainedBasisSeries", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"ConvergentBasisSeriesList", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"RetainedBasisSeriesList", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"IndeterminateBasisSeriesList", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"ParDivergentBasisSeriesList", "=", 
         RowBox[{"{", "}"}]}], ",", "GatheredDupList", ",", 
        "UniqueBasisSeries", ",", "DupBasisSeries", ",", 
        "DupBasisSeriesUniqueMap", ",", 
        RowBox[{"Counter", "=", "0"}], ",", "SingNum", ",", "SingDen", ",", 
        "UniqueBasisSeriesType", ",", "LSingNum", ",", ",", "LSingDen", ",", 
        "LSingNumDen", ",", 
        RowBox[{"BasisSeries", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"SubBasisNumArgument", "=", 
         RowBox[{
          RowBox[{"BasisNumArgument", "/.", "VarSub"}], "//", "Expand"}]}], 
        ",", 
        RowBox[{"SubBasisDenomArgument", "=", 
         RowBox[{
          RowBox[{"BasisDenomArgument", "/.", "VarSub"}], "//", "Expand"}]}], 
        ",", "Prefactor"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NumberOfBasisSeries", "=", 
        RowBox[{"Length", "@", "FreeVarCom"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BasisSeriesPosition", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"BasisFreeVariables", ",", "#"}], "]"}], "&"}], "/@", 
          "FreeVarCom"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Prefactor", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", "BasisSeriesCount"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"GatheredDupList", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BasisSeriesPosition", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"FindDuplicateBasisSeries", "[", 
           RowBox[{"BasisSeriesPosition", ",", "VarSub"}], "]"}], ")"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"UniqueBasisSeries", "=", 
        RowBox[{"First", "/@", "GatheredDupList"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DupBasisSeries", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{"BasisSeriesPosition", ",", "UniqueBasisSeries"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"DupBasisSeriesUniqueMap", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"UniqueBasisSeries", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"GatheredDupList", ",", "#"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
         "DupBasisSeries"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"SingNum", ",", "SingDen"}], "}"}], "=", 
        RowBox[{"FindBasisSingularFactors", "[", 
         RowBox[{"UniqueBasisSeries", ",", "VarSub"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"LSingNum", "=", 
        RowBox[{"Length", "/@", "SingNum"}]}], ";", " ", 
       RowBox[{"LSingDen", "=", 
        RowBox[{"Length", "/@", "SingDen"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"LSingNumDen", "=", 
        RowBox[{"LSingNum", "-", "LSingDen"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"LSingNumDen", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "===", "0"}], "&&", 
            RowBox[{
             RowBox[{"LSingNum", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "===", "0"}]}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"MessageSingularity", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Convergent Series\>\"", ",", 
                RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", "Bold"}], 
               "]"}]}], "]"}], ";", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"ConvergentBasisSeriesList", ",", 
              RowBox[{"UniqueBasisSeries", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"LSingNumDen", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "===", "0"}], "&&", 
            RowBox[{
             RowBox[{"LSingNum", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"MessageSingularity", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Convergent Series after applying Rule 5\>\"", ",", 
                RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", "Bold"}], 
               "]"}]}], "]"}], ";", " ", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"IndeterminateBasisSeriesList", ",", 
              RowBox[{"UniqueBasisSeries", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"SubBasisNumArgument", "[", 
              RowBox[{"[", 
               RowBox[{"UniqueBasisSeries", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "//=", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"#", "/.", "VarSub"}], "//", "Expand"}], ",", 
                  RowBox[{
                   RowBox[{"Not", "[", 
                    RowBox[{"MemberQ", "[", " ", 
                    RowBox[{
                    RowBox[{"SingNum", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "]"}], 
                   "&"}]}], "]"}], ",", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SingDen", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], "]"}], "&"}]}], 
            ";", "\n", "        ", 
            RowBox[{
             RowBox[{"SubBasisDenomArgument", "[", 
              RowBox[{"[", 
               RowBox[{"UniqueBasisSeries", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "//=", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"#", "/.", "VarSub"}], "//", "Expand"}], ",", 
                  RowBox[{
                   RowBox[{"Not", "[", 
                    RowBox[{"MemberQ", "[", " ", 
                    RowBox[{
                    RowBox[{"SingDen", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "]"}], 
                   "&"}]}], "]"}], ",", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"SingNum", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], "]"}], "&"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Prefactor", "[", 
              RowBox[{"[", 
               RowBox[{"UniqueBasisSeries", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
             FractionBox["4", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"Total", "@", 
                RowBox[{"BasisFreeVariables", "[", 
                 RowBox[{"[", 
                  RowBox[{"UniqueBasisSeries", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}]]]}]}], ",", 
           "\[IndentingNewLine]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"LSingNumDen", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "<", "0"}], "&&", 
            RowBox[{
             RowBox[{"LSingNum", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ">", "0"}]}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"MessageSingularity", ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Null or Divergent Series\>\"", ",", 
               RowBox[{"FontColor", "\[Rule]", "Red"}], ",", "Bold"}], 
              "]"}]}], "]"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"LSingNumDen", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "<", "0"}], "&&", 
            RowBox[{
             RowBox[{"LSingNum", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "===", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"PartialDivergentQ", "[", 
              RowBox[{
               RowBox[{"SingDen", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"BasisFreeVariables", "[", 
                RowBox[{"[", 
                 RowBox[{"UniqueBasisSeries", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"MessageSingularity", ",", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<Partially Null Series\>\"", ",", 
                  RowBox[{"FontColor", "\[Rule]", "Red"}], ",", "Bold"}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"ParDivergentBasisSeriesList", ",", 
                RowBox[{"UniqueBasisSeries", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"MessageSingularity", ",", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<Completely Null Series\>\"", ",", 
                 RowBox[{"FontColor", "\[Rule]", "Red"}], ",", "Bold"}], 
                "]"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"LSingNumDen", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"MessageSingularity", ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Divergent Series\>\"", ",", 
               RowBox[{"FontColor", "\[Rule]", "Red"}], ",", "Bold"}], 
              "]"}]}], "]"}]}], "]"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "@", "UniqueBasisSeries"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"BasisSeries", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Times", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Phi]", "[", "#", "]"}], "&"}], "/@", 
                 RowBox[{"BasisFreeVariables", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"BasisSeriesSol", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"SubBasisDenomArgument", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"Prefactor", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"Times", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Gamma", "[", "#", "]"}], "&"}], "/@", 
                 RowBox[{"SubBasisNumArgument", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], ")"}], "/.", 
            "VarSub"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "BasisSeriesCount"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<The series solution is constructed out of the following `` \
series. \\n\>\"", ",", " ", "NumberOfBasisSeries"}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"MessageUnique", ",", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Basis series from choice of free variable `1` :: (`2`) `3`\>\
\"", ",", 
             RowBox[{"BasisFreeVariables", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"MessageSingularity", "[", 
              RowBox[{"[", 
               RowBox[{"++", "Counter"}], "]"}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"BasisSeries", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", "VarSub"}], "//", 
              "Simplify"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UniqueBasisSeries"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Counter", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"MessageDup", ",", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Basis series from choice of free variable `1` is same as the \
basis series of choice `2`.\>\"", " ", ",", 
             RowBox[{"BasisFreeVariables", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
             RowBox[{"BasisFreeVariables", "[", 
              RowBox[{"[", 
               RowBox[{"DupBasisSeriesUniqueMap", "[", 
                RowBox[{"[", 
                 RowBox[{"++", "Counter"}], "]"}], "]"}], "]"}], "]"}]}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "DupBasisSeries"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"MessageDup", ",", 
             RowBox[{"StringForm", "[", 
              RowBox[{
              "\"\<Basis series from choice of free variable `1` is same as \
the basis series of choice `2` :: \\n `3`\>\"", ",", 
               RowBox[{"BasisFreeVariables", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
               RowBox[{"BasisFreeVariables", "[", 
                RowBox[{"[", 
                 RowBox[{"DupBasisSeriesUniqueMap", "[", 
                  RowBox[{"[", 
                   RowBox[{"++", "Counter"}], "]"}], "]"}], "]"}], "]"}], ",", 
               RowBox[{"BasisSeries", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "DupBasisSeries"}], "}"}]}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<Number of unique series found -> `` :\\n\>\"", ",", " ", 
          RowBox[{"Length", "@", "UniqueBasisSeries"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"MessageUnique", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ";", " ", 
          RowBox[{"Print", "[", "\"\<\>\"", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "@", "UniqueBasisSeries"}]}], "}"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "@", "DupBasisSeries"}], ">", "0"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{
           "\"\<Number of repeated series found -> `` : \\n\>\"", ",", " ", 
            RowBox[{"Length", "@", "DupBasisSeries"}]}], "]"}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"MessageDup", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ";", " ", 
          RowBox[{"Print", "[", "\"\<\>\"", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "@", "DupBasisSeries"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"RetainedBasisSeriesList", "=", 
        RowBox[{"Union", "[", 
         RowBox[{
         "ConvergentBasisSeriesList", ",", "IndeterminateBasisSeriesList", 
          ",", "ParDivergentBasisSeriesList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"RetainedBasisSeriesList", ",", 
          RowBox[{"BasisSeries", "[", 
           RowBox[{"[", "RetainedBasisSeriesList", "]"}], "]"}]}], "}"}], 
        "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "NSeriesSolutionMoB", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RunInParallel", "->", " ", "False"}], ",", 
     RowBox[{"NumericalPrecision", " ", "->", " ", "MachinePrecision"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NSeriesSolutionMoB", "[", 
    RowBox[{"SeriesSolOut_", ",", "ParSub_", ",", "Lim_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FreeVarCom", "=", 
        RowBox[{"BasisFreeVariables", "[", 
         RowBox[{"[", 
          RowBox[{"SeriesSolOut", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"SummandList", "=", 
        RowBox[{
         RowBox[{"SeriesSolOut", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", "ParSub"}]}], ",", "FreeVar", 
       ",", "SumLim", ",", 
       RowBox[{"NSeries", "=", 
        RowBox[{"{", "}"}]}], ",", "SumCommand", ",", "TimeTaken", ",", 
       RowBox[{"NumberOfSeries", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"SeriesSolOut", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TimeTaken", "=", 
       RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "RunInParallel", "]"}], "===", 
            "False"}], ",", 
           RowBox[{
            RowBox[{"SumCommand", "=", "Sum"}], ";", 
            RowBox[{"Off", "[", 
             RowBox[{"General", "::", "munfl"}], "]"}], ";", "\n", " ", 
            RowBox[{"Off", "[", 
             RowBox[{"General", "::", "stop"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"OptionValue", "[", "RunInParallel", "]"}], "===", 
            "True"}], ",", 
           RowBox[{
            RowBox[{"SumCommand", "=", "ParallelSum"}], ";", 
            RowBox[{"ParallelEvaluate", "[", 
             RowBox[{"Off", "[", 
              RowBox[{"General", "::", "munfl"}], "]"}], "]"}], ";", "\n", 
            " ", 
            RowBox[{"ParallelEvaluate", "[", 
             RowBox[{"Off", "[", 
              RowBox[{"General", "::", "stop"}], "]"}], "]"}]}]}], "]"}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FreeVar", "=", 
             RowBox[{"FreeVarCom", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", 
            RowBox[{"SumLim", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", "0", ",", "Lim"}], "}"}], "&"}], "/@", 
              "FreeVar"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"NSeries", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"NSeries", ",", 
               RowBox[{"SumCommand", "[", 
                RowBox[{
                 RowBox[{"SummandList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Evaluate", "[", 
                  RowBox[{"Sequence", "@@", "SumLim"}], "]"}]}], "]"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "NumberOfSeries"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Numerical Result: \>\"", ",", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Total", "@", "NSeries"}], ",", 
           RowBox[{"OptionValue", "[", "NumericalPrecision", "]"}]}], "]"}], "//",
          "Quiet"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Time Taken \>\"", ",", 
        RowBox[{"TimeTaken", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< seconds\>\""}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Total", "@", "NSeries"}], ",", 
          RowBox[{"OptionValue", "[", "NumericalPrecision", "]"}]}], "]"}], "//",
         "Quiet"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.841451531231168*^9, 3.8414515871174784`*^9}, {
   3.841451642875661*^9, 3.841451698328478*^9}, {3.8414517313615265`*^9, 
   3.8414517759910965`*^9}, {3.841451938480319*^9, 3.841452015721734*^9}, {
   3.841466795982376*^9, 3.841466841920105*^9}, {3.8414669043174324`*^9, 
   3.8414669084074802`*^9}, {3.8414669539608955`*^9, 
   3.8414670210935693`*^9}, {3.8414676135511074`*^9, 
   3.8414676911940856`*^9}, {3.841467727951061*^9, 3.8414677349971547`*^9}, {
   3.841469890265952*^9, 3.841469911567729*^9}, {3.841469946623555*^9, 
   3.84146997586033*^9}, {3.8414700922002287`*^9, 3.84147012526081*^9}, {
   3.8414701574228106`*^9, 3.841470252878519*^9}, {3.8414702839843483`*^9, 
   3.8414703956935835`*^9}, {3.8414721623106256`*^9, 3.841472163814667*^9}, 
   3.841492019239361*^9, 3.8414921407885866`*^9, {3.8415315612760644`*^9, 
   3.841531565349202*^9}, {3.8415318311743593`*^9, 3.8415318319399595`*^9}, {
   3.841532338932372*^9, 3.8415323934266815`*^9}, 3.8415324750680523`*^9, {
   3.8415325532385664`*^9, 3.8415326295429363`*^9}, {3.841532697028531*^9, 
   3.841532697163171*^9}, {3.84153275307656*^9, 3.841532766604141*^9}, {
   3.8415328280369625`*^9, 3.841532845997921*^9}, {3.8415329209804916`*^9, 
   3.8415329782861524`*^9}, 3.8415409110785427`*^9, {3.8415603482741585`*^9, 
   3.8415603662632737`*^9}, 3.841583863471758*^9, {3.8416219621478477`*^9, 
   3.841621977713013*^9}, {3.841622827702631*^9, 3.841622837386832*^9}, {
   3.8416229802637844`*^9, 3.8416230853422365`*^9}, {3.841623117956904*^9, 
   3.84162313056314*^9}, {3.841628053216668*^9, 3.8416280566884565`*^9}, {
   3.8418205148372335`*^9, 3.8418205157330513`*^9}, {3.841821064595001*^9, 
   3.8418210812339993`*^9}, {3.8418212056228867`*^9, 3.841821254123966*^9}, {
   3.8418212889004245`*^9, 3.8418214464402037`*^9}, {3.8418215131040773`*^9, 
   3.841821513413475*^9}, {3.841821559479136*^9, 3.8418215599629*^9}, {
   3.8418216049120026`*^9, 3.841821644399299*^9}, {3.8418218052855625`*^9, 
   3.8418218112863026`*^9}, {3.841821852699686*^9, 3.8418218567793517`*^9}, {
   3.8418220646260147`*^9, 3.8418221030079126`*^9}, {3.8418222004343705`*^9, 
   3.841822200748506*^9}, {3.8418222357327204`*^9, 3.841822237878965*^9}, {
   3.8418223923840227`*^9, 3.841822421307*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"dca81832-6e00-45a8-8f18-43a9ad655eec"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Evaluation of Series Solutions", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}, {
  3.8410186666087604`*^9, 3.84101866867564*^9}, {3.84102212038686*^9, 
  3.8410221218785067`*^9}, {3.841022514523391*^9, 3.841022552582933*^9}, {
  3.8410390682443037`*^9, 3.8410390817948856`*^9}, {3.841106552859544*^9, 
  3.8411065788269987`*^9}, {3.8416228002125034`*^9, 3.8416228043428383`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0a99b67e-01a1-4f65-b421-35eda7220a51"],

Cell["\<\
We list below five combinations of free variables whose associated basis \
series, when summed, leads to five different series solutions.
These combinations of free variables were obtained by analyzing the \
convergence regions of each basis series.\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ7WOfdiCz741jx4dDZ0D0Mb3ASyA66kzzVRB9zUFY
PhdIX5GLVQfR+xTOyTUB6SMTv4Dpou/ux9uB9IYdx8H04+1vzoHoC5LCl0C0
o0yj524g/ef1My8QXeDN43V7/hvHTw/0vUF0i5xOKIi+UC8TB6LvmcnngmhB
c30wvarFthhEd7EsqQbRCxTEJoNo54UOy0C0xTL3tSD60eGsgyB6nlL+ebC+
NU9egOi3smJfQXTKKpdvIFojbl7LHSB9ObxhNoiub+FaAKIV3ZNXgeg1Nj5q
d4G0GFu3LojOkrhqBKL/2RvYgugdU2Y7geiry4+AaYYoy0wQPUFHvRREezFu
qgLRUUe/gOnYq+xNIPrcl1szQfSnCU7zQPSpVYcWgujQzc+Wgc1hjVkOog2q
c/seAuktYScngGgA0dHsAw==
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"827a3514-3166-40bb-adc4-3a90c6b4dcdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BasisCombination", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "8"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "9"], ",", 
       SubscriptBox["n", "10"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BasisCombination", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "2"], ",", 
       SubscriptBox["n", "10"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BasisCombination", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "6"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "7"], ",", 
       SubscriptBox["n", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "8"], ",", 
       SubscriptBox["n", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "9"], ",", 
       SubscriptBox["n", "10"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BasisCombination", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "1"], ",", 
       SubscriptBox["n", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["n", "3"], ",", 
       SubscriptBox["n", "9"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BasisCombination", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["n", "2"], ",", 
      SubscriptBox["n", "3"]}], "}"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8410449650178995`*^9, 3.8410449869004173`*^9}, {
  3.841045027368267*^9, 3.841045401160774*^9}, {3.8410455388571978`*^9, 
  3.8410455617319803`*^9}, {3.8410456268260393`*^9, 3.841045638794493*^9}, {
  3.8416482095440674`*^9, 3.8416482115593295`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"ba48d240-073f-4fbd-90fe-2f0b6c3b9914"],

Cell[TextData[{
 "We derive below the analytic series solution of series number ",
 StyleBox["SeriesSolNumber",
  FontSlant->"Italic"],
 " for propagator powers given by ",
 StyleBox["PropagatorChoice",
  FontSlant->"Italic"],
 " using the internal function ",
 StyleBox["SeriesSolution[PropagatorChoice_,SeriesSolNumber_]",
  FontSlant->"Italic"],
 ".\nAlong with series solutions, we also print the nature of each basis \
series involved."
}], "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
   3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
   3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
   3.8419080180196853`*^9}, {3.8419080742390404`*^9, 
   3.8419082353364115`*^9}, {3.8419083474729757`*^9, 3.841908551146077*^9}, {
   3.841908648691153*^9, 3.8419086581457996`*^9}, {3.8419097969489937`*^9, 
   3.8419099800107207`*^9}, {3.841910016328674*^9, 3.8419100991024327`*^9}, {
   3.841911090382406*^9, 3.841911148344493*^9}, {3.84191119065923*^9, 
   3.8419112735078115`*^9}, {3.841911316861904*^9, 3.8419113181454873`*^9}, {
   3.8419116257922363`*^9, 3.8419117212241898`*^9}, {3.8419117655626574`*^9, 
   3.841911767649091*^9}, {3.8419118242447953`*^9, 3.8419120148423834`*^9}, {
   3.8419120500801935`*^9, 3.8419120780833483`*^9}, {3.841912119209391*^9, 
   3.8419123886562257`*^9}, {3.8419124270445843`*^9, 
   3.8419125293960104`*^9}, {3.8419201707114887`*^9, 3.841920241785515*^9}, {
   3.8419208553743396`*^9, 3.8419209021572943`*^9}, 3.841920937463924*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0f1fbb42-bbe0-4d53-b08f-69332c922794"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeriesSolNumber", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorChoice", "=", "PropagatorSet1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeriesSolutionMoBOut", "=", 
   RowBox[{"SeriesSolutionMoB", "[", 
    RowBox[{"PropagatorChoice", ",", "SeriesSolNumber"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8416229013226357`*^9, {3.841623207212274*^9, 3.841623207631756*^9}, {
   3.84162325704226*^9, 3.841623268942483*^9}, {3.841623307192417*^9, 
   3.8416233604724913`*^9}, {3.841624141061774*^9, 3.841624142170829*^9}, {
   3.841624855439152*^9, 3.841624856457753*^9}, {3.8416280035407767`*^9, 
   3.841628004264884*^9}, {3.841628070128725*^9, 3.8416280733058214`*^9}, {
   3.8416359725260873`*^9, 3.841636006484183*^9}, {3.841648280884392*^9, 
   3.8416482893355174`*^9}, {3.8416483313334875`*^9, 3.841648382474318*^9}, {
   3.841649663201045*^9, 3.8416496637625427`*^9}, {3.841649693802162*^9, 
   3.8416496942529607`*^9}, {3.8416636546963277`*^9, 
   3.8416637056559415`*^9}, {3.841822211198929*^9, 3.841822218103821*^9}, {
   3.841822351076875*^9, 3.841822357348771*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"d9f7119d-a4f7-48fc-a75e-2f3b3303d9d5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The series solution is constructed out of the \
following \\!\\(\\*RowBox[{\\\"4\\\"}]\\) series. \\n\"\>",
  StringForm[
  "The series solution is constructed out of the following `` series. \n", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.848564918323662*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"fb92aef2-e122-4dd3-903d-6837dd6a63aa"],

Cell[BoxData[
 InterpretationBox["\<\"Number of unique series found -> \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\) :\\n\"\>",
  StringForm["Number of unique series found -> `` :\n", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.84856491846329*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"8d5b51e5-9d35-4407-8ca2-3412803a8e9f"],

Cell[BoxData[
 InterpretationBox["\<\"Basis series from choice of free variable \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\
\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"}\\\"}]\\) :: \
(\\!\\(\\*StyleBox[\\\"\\\\\\\"Convergent Series\\\\\\\"\\\", Rule[FontColor, \
RGBColor[0, 0, 1]], Bold, Rule[StripOnInput, False]]\\)) \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\")\
\\\"}], SubscriptBox[\\\"n\\\", \\\"1\\\"]], \\\" \\\", \
SuperscriptBox[\\\"s\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"949\\\", \
\\\"840\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Epsilon]\\\"}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}]], \\\" \\\", \
SuperscriptBox[\\\"t\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"29\\\", \\\"40\\\"]}], \\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \\\"-\\\", \\\"\[Epsilon]\\\"}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"14\\\"]}], \\\"-\\\", \
\\\"\[Epsilon]\\\", \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"529\\\", \\\"840\\\"]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"79\\\", \\\"168\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"9\\\", \
\\\"8\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"11\\\", \
\\\"7\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"949\\\", \
\\\"840\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}]}], \
RowBox[{SqrtBox[\\\"\[Pi]\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\
\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"731\\\", \
\\\"840\\\"], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"113\\\", \
\\\"120\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"67\\\", \
\\\"42\\\"], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \
\\\"]\\\"}]}]]\\)\"\>",
  StringForm["Basis series from choice of free variable `1` :: (`2`) `3`", {
    Subscript[MBConicHulls`n, 1], 
    Subscript[MBConicHulls`n, 3]}, 
   Style["Convergent Series", FontColor -> RGBColor[0, 0, 1], 
    Bold], (-1)^(Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 3]) ($CellContext`m^2)^
    Subscript[MBConicHulls`n, 1] 
   Pi^Rational[-1, 2] $CellContext`s^(Rational[-949, 840] - 
     2 $CellContext`\[Epsilon] - Subscript[MBConicHulls`n, 1] - Subscript[
     MBConicHulls`n, 3]) $CellContext`t^Subscript[MBConicHulls`n, 3] Gamma[
      Rational[1, 3]]^(-1) Gamma[
      Rational[9, 8]]^(-1) Gamma[
      Rational[11, 7]]^(-1) Gamma[
      Rational[8, 5]]^(-1) Gamma[Rational[-29, 40] - $CellContext`\[Epsilon]] 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon]] 
   Gamma[Rational[731, 840] - 3 $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 1]]^(-1) 
   Gamma[Rational[113, 120] - 2 $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 1]]^(-1) 
   Gamma[Rational[67, 42] - 2 $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 1]]^(-1) 
   Gamma[Rational[-1, 14] - $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 1]] Gamma[1 + Subscript[MBConicHulls`n, 1]]^(-1) 
   Gamma[Rational[-529, 840] - 2 $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 1] - Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[79, 168] - 2 $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 1] - Subscript[MBConicHulls`n, 3]] 
   Gamma[1 + Subscript[MBConicHulls`n, 3]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[949, 840] + 2 $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 3]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.8485649184762535`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"312618b4-8e4a-4cae-a8f4-d1dbb44b059d"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.848564918508168*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"9b8ec39a-14f7-4fa6-9dc5-80eb09badd77"],

Cell[BoxData[
 InterpretationBox["\<\"Basis series from choice of free variable \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\",\
\\\", SubscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"}\\\"}]\\) :: \
(\\!\\(\\*StyleBox[\\\"\\\\\\\"Convergent Series\\\\\\\"\\\", Rule[FontColor, \
RGBColor[0, 0, 1]], Bold, Rule[StripOnInput, False]]\\)) \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"6\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\")\
\\\"}], RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"14\\\"]}], \
\\\"-\\\", \\\"\[Epsilon]\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"6\\\"]}]], \\\" \\\", SuperscriptBox[\\\"s\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"127\\\", \\\"120\\\"]}], \
\\\"-\\\", \\\"\[Epsilon]\\\", \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"6\\\"]}]], \\\" \\\", \
SuperscriptBox[\\\"t\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"29\\\", \\\"40\\\"]}], \\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \\\"-\\\", \\\"\[Epsilon]\\\"}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"9\\\", \\\"8\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"11\\\", \\\"7\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"14\\\"], \
\\\"+\\\", \\\"\[Epsilon]\\\", \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"67\\\", \\\"120\\\"]}], \\\"-\\\", \
\\\"\[Epsilon]\\\", \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"13\\\", \
\\\"24\\\"], \\\"-\\\", \\\"\[Epsilon]\\\", \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"127\\\", \\\"120\\\"], \\\"+\\\", \\\"\[Epsilon]\\\", \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"]\\\"}]}], \
RowBox[{SqrtBox[\\\"\[Pi]\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\
\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{FractionBox[\\\"113\\\", \\\"120\\\"], \\\"-\\\", RowBox[{\\\"2\
\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"851\\\", \\\"840\\\"], \\\"-\\\", \\\"\[Epsilon]\\\", \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \
\\\"-\\\", \\\"\[Epsilon]\\\", \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"6\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"6\\\"]}], \
\\\"]\\\"}]}]]\\)\"\>",
  StringForm["Basis series from choice of free variable `1` :: (`2`) `3`", {
    Subscript[MBConicHulls`n, 3], 
    Subscript[MBConicHulls`n, 6]}, 
   Style["Convergent Series", FontColor -> RGBColor[0, 0, 1], 
    Bold], (-1)^(Subscript[MBConicHulls`n, 3] + 
     Subscript[MBConicHulls`n, 6]) ($CellContext`m^2)^(
     Rational[-1, 14] - $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 6]) 
   Pi^Rational[-1, 2] $CellContext`s^(
     Rational[-127, 120] - $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 6]) $CellContext`t^
    Subscript[MBConicHulls`n, 3] Gamma[
      Rational[1, 3]]^(-1) Gamma[
      Rational[9, 8]]^(-1) Gamma[
      Rational[11, 7]]^(-1) Gamma[
      Rational[8, 5]]^(-1) Gamma[Rational[-29, 40] - $CellContext`\[Epsilon]] 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon]] 
   Gamma[1 + Subscript[MBConicHulls`n, 3]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[113, 120] - 2 $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 6]]^(-1) 
   Gamma[Rational[851, 840] - $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 6]]^(-1) 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon] - Subscript[
      MBConicHulls`n, 6]]^(-1) 
   Gamma[Rational[1, 14] + $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 6]] 
   Gamma[Rational[-67, 120] - $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 6]] 
   Gamma[Rational[13, 24] - $CellContext`\[Epsilon] - Subscript[
     MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 6]] 
   Gamma[1 + Subscript[MBConicHulls`n, 6]]^(-1) 
   Gamma[Rational[127, 120] + $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 3] + Subscript[MBConicHulls`n, 6]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.8485649185251236`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"9454dd86-3334-4f89-a68c-eb9a7acc93a3"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.8485649185361223`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"2b0d34ac-03e8-4dfc-b87c-0a3812dcce96"],

Cell[BoxData[
 InterpretationBox["\<\"Basis series from choice of free variable \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\",\
\\\", SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"}\\\"}]\\) :: \
(\\!\\(\\*StyleBox[\\\"\\\\\\\"Convergent Series\\\\\\\"\\\", Rule[FontColor, \
RGBColor[0, 0, 1]], Bold, Rule[StripOnInput, False]]\\)) \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"7\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\")\
\\\"}], RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"529\\\", \\\"840\\\"]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"7\\\"]}]], \\\" \\\", SuperscriptBox[\\\"s\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"7\\\"]}]], \\\" \\\", SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"]], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"29\\\", \\\"40\\\"]}], \
\\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \
\\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"11\\\", \\\"7\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"11\\\", \
\\\"10\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}], \\\
\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"67\\\", \\\
\"120\\\"], \\\"+\\\", \\\"\[Epsilon]\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"529\\\", \
\\\"840\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}]}], \
RowBox[{SqrtBox[\\\"\[Pi]\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\
\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{FractionBox[\\\"11\\\", \\\"7\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"7\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"89\\\", \\\"40\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"7\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\"-\\\", \\\"\[Epsilon]\\\", \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"7\\\"]}], \\\"]\\\"}]}]]\\)\"\>",
  StringForm["Basis series from choice of free variable `1` :: (`2`) `3`", {
    Subscript[MBConicHulls`n, 3], 
    Subscript[MBConicHulls`n, 7]}, 
   Style["Convergent Series", FontColor -> RGBColor[0, 0, 1], 
    Bold], (-1)^(Subscript[MBConicHulls`n, 3] + 
     Subscript[MBConicHulls`n, 7]) ($CellContext`m^2)^(Rational[-529, 840] - 
     2 $CellContext`\[Epsilon] - Subscript[MBConicHulls`n, 3] + 
     Subscript[MBConicHulls`n, 7]) 
   Pi^Rational[-1, 2] $CellContext`s^(Rational[-1, 2] - Subscript[
     MBConicHulls`n, 7]) $CellContext`t^Subscript[MBConicHulls`n, 3] Gamma[
      Rational[1, 3]]^(-1) Gamma[
      Rational[9, 8]]^(-1) Gamma[
      Rational[11, 7]]^(-1) Gamma[
      Rational[8, 5]]^(-1) Gamma[Rational[-29, 40] - $CellContext`\[Epsilon]] 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon]] 
   Gamma[1 + Subscript[MBConicHulls`n, 3]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[11, 10] - Subscript[MBConicHulls`n, 7]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 3] - Subscript[
      MBConicHulls`n, 7]]^(-1) 
   Gamma[Rational[89, 40] + Subscript[MBConicHulls`n, 3] - Subscript[
      MBConicHulls`n, 7]]^(-1) 
   Gamma[Rational[3, 2] - $CellContext`\[Epsilon] + 
      Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 7]]^(-1) 
   Gamma[Rational[67, 120] + $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 7]] 
   Gamma[Rational[529, 840] + 2 $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 7]] 
   Gamma[Rational[1, 2] + Subscript[MBConicHulls`n, 7]]/Gamma[
   1 + Subscript[MBConicHulls`n, 7]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.848564918542079*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"4ef57b1a-0b87-490f-ac59-d5d29d5c6b92"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.8485649185520535`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"97202df8-7673-4aa5-b12c-aa852dca8f58"],

Cell[BoxData[
 InterpretationBox["\<\"Basis series from choice of free variable \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\",\
\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"}\\\"}]\\) :: \
(\\!\\(\\*StyleBox[\\\"\\\\\\\"Convergent Series\\\\\\\"\\\", Rule[FontColor, \
RGBColor[0, 0, 1]], Bold, Rule[StripOnInput, False]]\\)) \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\")\
\\\"}], RowBox[{FractionBox[\\\"79\\\", \\\"168\\\"], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"9\\\"]}]], \\\" \\\", SuperscriptBox[\\\"s\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"9\\\"]}]], \\\" \\\", SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"n\\\", \\\"3\\\"]], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"29\\\", \\\"40\\\"]}], \
\\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \
\\\"-\\\", \\\"\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"11\\\", \\\"7\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"11\\\", \\\"10\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"9\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"13\\\", \\\"24\\\"]}], \\\"+\\\", \
\\\"\[Epsilon]\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"79\\\", \\\"168\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\
\", \\\"\[Epsilon]\\\"}], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"3\\\"], \
\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"8\\\", \\\"5\\\"], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}]}], \
RowBox[{SqrtBox[\\\"\[Pi]\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\
\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"3\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{FractionBox[\\\"33\\\", \\\"70\\\"], \\\"+\\\", SubscriptBox[\\\
\"n\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\
\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"9\\\", \\\"8\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"-\\\", \\\"\[Epsilon]\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"]\\\"}]}]]\\)\"\>",
  StringForm["Basis series from choice of free variable `1` :: (`2`) `3`", {
    Subscript[MBConicHulls`n, 3], 
    Subscript[MBConicHulls`n, 9]}, 
   Style["Convergent Series", FontColor -> RGBColor[0, 0, 1], 
    Bold], (-1)^(Subscript[MBConicHulls`n, 3] + 
     Subscript[MBConicHulls`n, 9]) ($CellContext`m^2)^(Rational[79, 168] - 
     2 $CellContext`\[Epsilon] - Subscript[MBConicHulls`n, 3] + 
     Subscript[MBConicHulls`n, 9]) 
   Pi^Rational[-1, 2] $CellContext`s^(Rational[-8, 5] - Subscript[
     MBConicHulls`n, 9]) $CellContext`t^Subscript[MBConicHulls`n, 3] Gamma[
      Rational[1, 3]]^(-1) Gamma[
      Rational[9, 8]]^(-1) Gamma[
      Rational[11, 7]]^(-1) Gamma[
      Rational[8, 5]]^(-1) Gamma[Rational[-29, 40] - $CellContext`\[Epsilon]] 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon]] 
   Gamma[1 + Subscript[MBConicHulls`n, 3]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 3]] 
   Gamma[Rational[-11, 10] - Subscript[MBConicHulls`n, 9]] 
   Gamma[Rational[33, 70] + Subscript[MBConicHulls`n, 3] - Subscript[
      MBConicHulls`n, 9]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 3] - Subscript[
      MBConicHulls`n, 9]]^(-1) 
   Gamma[Rational[2, 5] - $CellContext`\[Epsilon] + 
      Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 9]]^(-1) 
   Gamma[Rational[-13, 24] + $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 9]] 
   Gamma[Rational[-79, 168] + 2 $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 3] - Subscript[MBConicHulls`n, 9]] 
   Gamma[1 + Subscript[MBConicHulls`n, 9]]^(-1) 
   Gamma[Rational[8, 5] + Subscript[MBConicHulls`n, 9]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.848564918558035*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"60e34d4c-fa21-4d1a-9196-78ceb4b88c30"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.841821571266542*^9, 3.8418216527836823`*^9, 3.8418218198455024`*^9, 
   3.8418218647456055`*^9, 3.841822121745927*^9, {3.8418222092335424`*^9, 
   3.841822222025154*^9}, {3.8418223384304237`*^9, 3.841822358968847*^9}, 
   3.8418224290796165`*^9, 3.841824293974094*^9, 3.841895456952406*^9, 
   3.841897393933981*^9, 3.8485649185670114`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"01355355-2a52-4bab-af64-66f550ee2d86"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Analysis of Series Solutions", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}, {
  3.8410186666087604`*^9, 3.84101866867564*^9}, {3.84102212038686*^9, 
  3.8410221218785067`*^9}, {3.841022514523391*^9, 3.841022552582933*^9}, {
  3.8410390682443037`*^9, 3.8410390817948856`*^9}, {3.841106552859544*^9, 
  3.8411065788269987`*^9}, {3.8416234182759953`*^9, 3.841623420591095*^9}, {
  3.8416246386767254`*^9, 3.841624640061654*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4a5cb575-f463-4e3b-8fc2-1f5975d98092"],

Cell[TextData[{
 "We first generate a random value of ",
 StyleBox["(s,t)",
  FontWeight->"Bold"],
 " inside the convergence region of series number ",
 StyleBox["SeriesSolNumber",
  FontSlant->"Italic"],
 " using ",
 StyleBox["GenerateRandomPoint[]",
  FontSlant->"Italic"],
 " and store in ",
 StyleBox["VarSub",
  FontSlant->"Italic"],
 ". Then, for that point, we numerically sum the series in parallel with the \
upper limit of each summation variables to be ",
 StyleBox["SumLim",
  FontSlant->"Italic"],
 " using the internal function ",
 StyleBox["NSeriesSolutionMoB[SeriesSolutionMoBOut_,VarSub_,SumLim_]",
  FontSlant->"Italic"],
 ", where ",
 StyleBox["SeriesSolutionMoBOut",
  FontSlant->"Italic"],
 " is the output of ",
 StyleBox["SeriesSolutionMoB[]",
  FontSlant->"Italic"],
 " in the previous step."
}], "Text",
 CellChangeTimes->{{3.8327645013471346`*^9, 3.8327645101134567`*^9}, {
   3.832767492249694*^9, 3.8327676329312468`*^9}, {3.8327678885433216`*^9, 
   3.832767986358037*^9}, {3.8327680315544443`*^9, 3.83276805601476*^9}, {
   3.832768101703595*^9, 3.832768165947204*^9}, 3.832811952609502*^9, {
   3.8329290355292788`*^9, 3.8329290873533373`*^9}, {3.832929120427648*^9, 
   3.832929134756981*^9}, {3.8329292096097097`*^9, 3.832929222275818*^9}, {
   3.8419208007872443`*^9, 3.8419208233509345`*^9}, {3.8419209607107873`*^9, 
   3.8419210346073112`*^9}, 3.841921219057598*^9, {3.8419213873769884`*^9, 
   3.8419213898404055`*^9}, {3.841921548397401*^9, 3.841921551344524*^9}, {
   3.8419215982611217`*^9, 3.8419217116450596`*^9}, {3.84192174505077*^9, 
   3.84192179439089*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"93a2416c-2270-4125-a4cd-176b5f395a7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VarSub", "=", 
   RowBox[{"GenerateRandomPoint", "@", "SeriesSolNumber"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SumLim", "=", "80"}], " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NSeriesSolutionMoB", "[", 
   RowBox[{"SeriesSolutionMoBOut", ",", "VarSub", ",", "SumLim", ",", 
    RowBox[{"RunInParallel", "->", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQbawUFmI3740jG/OBOBA9be+zZBD9Sel/Coje8jAh
D0SXdLrlg+gunbwSEL1PVrIcRG/bmyIWAqSPr/MXB9H/GC4og2ij9z/VQLTZ
mYl6IPrKPicDEG3S328GolV/LALTzyu0nUH0qSU6niBa59jxiXbz3zgun3Jp
Eoi+Y/55BohumbdhFoj+Jpl2HUT3tcncANE8h/XD7YH0rUNTwbTXc9ULAUC6
hOPiRRAdM136OogOeBF9G0Qfv/T2IYhmOFD+BERLHTkYEgikDWXYokH0PD6r
d0FAWuCLP5he8N3jcQyQnlI0B0yrnNDIjgPSEsfcwDQAc5ml2A==
  "],
 CellLabel->
  "In[130]:=",ExpressionUUID->"e256d2f3-83c0-4cab-b936-f3e369d336aa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Generated Random Point: \"\>",
    StripOnInput->False,
    FontWeight->Bold,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "8.602125019889346`"}], ",", 
     RowBox[{"t", "\[Rule]", "0.8640277393756014`"}]}], "}"}]}],
  SequenceForm[
   Style["Generated Random Point: ", FontColor -> RGBColor[0, 0, 1], 
    Bold], {$CellContext`s -> 8.602125019889346, $CellContext`t -> 
    0.8640277393756014}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841106513312279*^9, 3.8411293500777397`*^9, 3.8411330111680775`*^9, 
   3.8415833615598598`*^9, 3.841583455535569*^9, 3.8415836360778065`*^9, 
   3.8415862954558744`*^9, 3.8415867266618376`*^9, 3.841586770198454*^9, 
   3.841586837523405*^9, {3.8415868781138535`*^9, 3.8415868815207434`*^9}, 
   3.841587592966855*^9, {3.8415878983163567`*^9, 3.8415879077162223`*^9}, {
   3.8416236833622665`*^9, 3.8416237714318385`*^9}, {3.8416238212034397`*^9, 
   3.8416238470018883`*^9}, {3.8416247623799458`*^9, 3.841624797060951*^9}, {
   3.841624839001645*^9, 3.8416248732344885`*^9}, 3.841636017742339*^9, 
   3.841638644357524*^9, 3.841638775227023*^9, {3.8416484077338533`*^9, 
   3.8416484136386995`*^9}, 3.841648486673868*^9, {3.8416515977312536`*^9, 
   3.8416516104972477`*^9}, 3.8416637204633207`*^9, 3.841725822444359*^9, 
   3.8417275174930563`*^9, 3.8417316228333387`*^9, 3.841733973222567*^9, 
   3.841735557217682*^9, 3.841824294493348*^9, 3.8418954580614862`*^9, 
   3.8418973947150273`*^9, 3.848564918988885*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"6c3a8b13-2a7e-4a47-a266-fb2eff7b6f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.6177523676606427`"}]}],
  SequenceForm["Numerical Result: ", -0.6177523676606427],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841106513312279*^9, 3.8411293500777397`*^9, 3.8411330111680775`*^9, 
   3.8415833615598598`*^9, 3.841583455535569*^9, 3.8415836360778065`*^9, 
   3.8415862954558744`*^9, 3.8415867266618376`*^9, 3.841586770198454*^9, 
   3.841586837523405*^9, {3.8415868781138535`*^9, 3.8415868815207434`*^9}, 
   3.841587592966855*^9, {3.8415878983163567`*^9, 3.8415879077162223`*^9}, {
   3.8416236833622665`*^9, 3.8416237714318385`*^9}, {3.8416238212034397`*^9, 
   3.8416238470018883`*^9}, {3.8416247623799458`*^9, 3.841624797060951*^9}, {
   3.841624839001645*^9, 3.8416248732344885`*^9}, 3.841636017742339*^9, 
   3.841638644357524*^9, 3.841638775227023*^9, {3.8416484077338533`*^9, 
   3.8416484136386995`*^9}, 3.841648486673868*^9, {3.8416515977312536`*^9, 
   3.8416516104972477`*^9}, 3.8416637204633207`*^9, 3.841725822444359*^9, 
   3.8417275174930563`*^9, 3.8417316228333387`*^9, 3.841733973222567*^9, 
   3.841735557217682*^9, 3.841824294493348*^9, 3.8418954580614862`*^9, 
   3.8418973947150273`*^9, 3.8485649226690407`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"e0790833-3a83-42aa-a803-38409a824515"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "3.681531184928834`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 3.681531184928834, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841106513312279*^9, 3.8411293500777397`*^9, 3.8411330111680775`*^9, 
   3.8415833615598598`*^9, 3.841583455535569*^9, 3.8415836360778065`*^9, 
   3.8415862954558744`*^9, 3.8415867266618376`*^9, 3.841586770198454*^9, 
   3.841586837523405*^9, {3.8415868781138535`*^9, 3.8415868815207434`*^9}, 
   3.841587592966855*^9, {3.8415878983163567`*^9, 3.8415879077162223`*^9}, {
   3.8416236833622665`*^9, 3.8416237714318385`*^9}, {3.8416238212034397`*^9, 
   3.8416238470018883`*^9}, {3.8416247623799458`*^9, 3.841624797060951*^9}, {
   3.841624839001645*^9, 3.8416248732344885`*^9}, 3.841636017742339*^9, 
   3.841638644357524*^9, 3.841638775227023*^9, {3.8416484077338533`*^9, 
   3.8416484136386995`*^9}, 3.841648486673868*^9, {3.8416515977312536`*^9, 
   3.8416516104972477`*^9}, 3.8416637204633207`*^9, 3.841725822444359*^9, 
   3.8417275174930563`*^9, 3.8417316228333387`*^9, 3.841733973222567*^9, 
   3.841735557217682*^9, 3.841824294493348*^9, 3.8418954580614862`*^9, 
   3.8418973947150273`*^9, 3.848564922757803*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"44979f13-295a-4185-aba1-b954efd40c41"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Series Solutions from the Conic Hull Method", "Section",
 CellChangeTimes->{{3.8285998172621365`*^9, 3.8285998262131433`*^9}, {
   3.840974949842921*^9, 3.8409749953918734`*^9}, {3.8410186269513645`*^9, 
   3.8410186284746685`*^9}, 3.841898573572774*^9, {3.84189884768029*^9, 
   3.8418988523268604`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"5ee22ea4-6e01-4c1e-8547-764620c659c1"],

Cell[CellGroupData[{

Cell["Mellin Barnes Representation", "Subsection",
 CellChangeTimes->{{3.8285998890705976`*^9, 3.8285999067710447`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a839bc96-d0f1-4421-a1b0-504fec76cd88"],

Cell[TextData[{
 "We input of the MB representation, derived from Schwinger parametric form, \
into the in-built function ",
 StyleBox["MBRep[]",
  FontSlant->"Italic"],
 " of ",
 StyleBox["MBConicHulls.wl",
  FontWeight->"Bold"],
 ". We also introduce a new internal function ",
 StyleBox["MBNumInt[]",
  FontSlant->"Italic"],
 " for numerical integration of MB."
}], "Text",
 CellChangeTimes->{{3.832761547315897*^9, 3.8327615541774206`*^9}, {
   3.8327639584884076`*^9, 3.8327640143726587`*^9}, {3.832823475176058*^9, 
   3.832823477539287*^9}, {3.832823513412715*^9, 3.832823519847609*^9}, 
   3.832823555968794*^9, {3.8328236078154087`*^9, 3.8328236122013197`*^9}, {
   3.8416239290816717`*^9, 3.8416239301720357`*^9}, {3.8419205923742*^9, 
   3.8419206620254545`*^9}, {3.841921177988031*^9, 3.841921194880231*^9}, {
   3.8419212440421057`*^9, 3.8419212922023797`*^9}, {3.841921877039978*^9, 
   3.841921914786087*^9}, {3.8419741985280232`*^9, 3.841974203651721*^9}, {
   3.8419742409112244`*^9, 3.841974242353757*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b46b6e8a-898a-47b6-bf2f-d9613aaac4c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prefactor", "=", 
   FractionBox[
    SuperscriptBox["t", 
     RowBox[{"DD", "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "3"], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["a", "5"]}]], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      SubscriptBox["a", "1"], "]"}], 
     RowBox[{"Gamma", "[", 
      SubscriptBox["a", "2"], "]"}], 
     RowBox[{"Gamma", "[", 
      SubscriptBox["a", "3"], "]"}], 
     RowBox[{"Gamma", "[", 
      SubscriptBox["a", "4"], "]"}], 
     RowBox[{"Gamma", "[", 
      SubscriptBox["a", "5"], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntVar", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["z", "1"], ",", 
     SubscriptBox["z", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MBVar", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["m", "2"], "t"], ",", 
     FractionBox["s", "t"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumeratorMBArgument", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["z", "1"]}], ",", 
     RowBox[{"-", 
      SubscriptBox["z", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "DD"}], "+", 
      SubscriptBox["a", "1"], "+", 
      SubscriptBox["a", "2"], "+", 
      SubscriptBox["a", "3"], "+", 
      SubscriptBox["a", "4"], "+", 
      SubscriptBox["a", "5"], "+", 
      SubscriptBox["z", "1"], "+", 
      SubscriptBox["z", "2"]}], ",", 
     RowBox[{
      RowBox[{"DD", "/", "2"}], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["a", "5"]}], ",", 
     RowBox[{
      RowBox[{"DD", "/", "2"}], "-", 
      SubscriptBox["a", "2"]}], ",", 
     RowBox[{
      RowBox[{"DD", "/", "2"}], "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "3"], "-", 
      SubscriptBox["z", "1"]}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "+", 
      SubscriptBox["z", "2"]}], ",", 
     RowBox[{"DD", "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["a", "5"], "-", 
      SubscriptBox["z", "1"], "-", 
      SubscriptBox["z", "2"]}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "+", 
      SubscriptBox["z", "2"]}], ",", 
     RowBox[{"DD", "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "3"], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["z", "1"], "-", 
      SubscriptBox["z", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DenominatorMBArgument", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], "DD"}], "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "3"], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["a", "5"], "-", 
      SubscriptBox["z", "1"]}], ",", 
     RowBox[{"DD", "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "4"], "-", 
      SubscriptBox["a", "5"], "-", 
      SubscriptBox["z", "1"]}], ",", 
     RowBox[{"DD", "-", 
      SubscriptBox["a", "1"], "-", 
      SubscriptBox["a", "2"], "-", 
      SubscriptBox["a", "3"], "-", 
      SubscriptBox["z", "1"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dim", "=", 
    RowBox[{"Length", "@", "IntVar"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MBNumInt", "[", 
     RowBox[{"c_", ",", "lim_", ",", "sub_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Integrand", "=", 
         RowBox[{
          RowBox[{"Prefactor", 
           FractionBox[
            RowBox[{"Times", "@@", 
             SuperscriptBox["MBVar", "IntVar"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", " ", "\[Pi]", " ", "I"}], ")"}], "Dim"]], 
           FractionBox[
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{"Gamma", "/@", "NumeratorMBArgument"}], ")"}]}], 
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{"Gamma", "/@", "DenominatorMBArgument"}], ")"}]}]]}], "/.",
           "sub"}]}], ",", " ", 
        RowBox[{"IntLim", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IntVar", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"c", "-", 
              RowBox[{"I", " ", "lim"}]}], ",", 
             RowBox[{"c", "+", 
              RowBox[{"I", " ", "lim"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "Dim"}], "}"}]}], "]"}]}], ",", "TimeTaken", 
        ",", "IntVal"}], "}"}], ",", 
      RowBox[{
       RowBox[{"TimeTaken", "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"IntVal", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{"Integrand", ",", 
            RowBox[{"Evaluate", "[", 
             RowBox[{"Sequence", "@@", "IntLim"}], "]"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Numerical Result: \>\"", ",", 
         RowBox[{"Re", "@", "IntVal"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Time Taken \>\"", ",", 
         RowBox[{"TimeTaken", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< seconds\>\""}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Re", "@", "IntVal"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MBRepOut", "=", 
   RowBox[{"MBRep", "[", 
    RowBox[{"Prefactor", ",", "IntVar", ",", "MBVar", ",", 
     RowBox[{"{", 
      RowBox[{"NumeratorMBArgument", ",", "DenominatorMBArgument"}], "}"}]}], 
    "]"}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.8409721948268337`*^9, 3.840972500958579*^9}, {
   3.840972563304048*^9, 3.840972682399089*^9}, {3.840972825494544*^9, 
   3.840972848821627*^9}, {3.8409730680032625`*^9, 3.8409731237572393`*^9}, {
   3.8409737475077257`*^9, 3.840973748563733*^9}, {3.8409738756846685`*^9, 
   3.840973876652669*^9}, {3.840978026217105*^9, 3.8409780278287945`*^9}, {
   3.8409790242895503`*^9, 3.840979030523269*^9}, {3.840979484686051*^9, 
   3.8409794935413218`*^9}, {3.841061857784207*^9, 3.8410618642968073`*^9}, {
   3.841623883742147*^9, 3.8416239064620676`*^9}, {3.84162714281147*^9, 
   3.8416272736814423`*^9}, {3.8416274295619273`*^9, 3.8416274341814365`*^9}, 
   3.841636048690311*^9, {3.841727816533452*^9, 3.841727827206512*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e13f3d25-d918-4c40-b5a2-6ea030022900"]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding Number of Building Blocks and Series Solutions", "Subsection",
 CellChangeTimes->{{3.8285999836757593`*^9, 3.8286000196988544`*^9}, {
  3.8410623532791214`*^9, 3.8410623684056435`*^9}, {3.841624004613083*^9, 
  3.8416240122320237`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"12f98b99-631a-476b-8a25-39e42a920c50"],

Cell[TextData[{
 "We find the number of relevant conic hulls and their intersections to \
derive the series solutions, along with the sets of poles and master series \
associated, using the in-built function ",
 StyleBox["ResolveMB[]",
  FontSlant->"Italic"],
 " of ",
 StyleBox["MBConicHulls.wl",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.832764026836339*^9, 3.832764114039603*^9}, {
   3.8327643856316204`*^9, 3.8327644223587313`*^9}, {3.8328235614916153`*^9, 
   3.832823562233124*^9}, {3.832823629368762*^9, 3.832823671237865*^9}, {
   3.8328237209598217`*^9, 3.832823783842057*^9}, {3.8329288974118547`*^9, 
   3.8329289545687447`*^9}, 3.8416239811922035`*^9, {3.841920728126458*^9, 
   3.841920767821407*^9}, {3.8419210460087957`*^9, 3.8419211570450096`*^9}, 
   3.841921215300639*^9, {3.841921311108845*^9, 3.8419213238079014`*^9}, 
   3.8419213716171136`*^9, 3.841921867826619*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a5cf2360-2e94-4d54-85b8-d6ea0b06844b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ResolveMBOut", "=", 
   RowBox[{"ResolveMB", "[", "MBRepOut", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826075150689439*^9, 3.826075151577282*^9}, {
   3.8262047062981052`*^9, 3.8262047092083817`*^9}, {3.826209943615148*^9, 
   3.826209943723675*^9}, {3.826210967874919*^9, 3.826210968032699*^9}, {
   3.82621136507698*^9, 3.826211365268673*^9}, {3.8262616434445853`*^9, 
   3.826261646308272*^9}, {3.8262711133539453`*^9, 3.826271131321925*^9}, 
   3.82627665207623*^9, {3.8262772221650543`*^9, 3.8262772253843193`*^9}, 
   3.8262773021877594`*^9, 3.82627777058838*^9, {3.8263287503863893`*^9, 
   3.826328762584013*^9}, {3.8264140020213037`*^9, 3.826414003927331*^9}, {
   3.826414369311305*^9, 3.8264143729675293`*^9}, 3.8264149936693907`*^9, {
   3.8264151520548477`*^9, 3.826415157960585*^9}, {3.8264152329952226`*^9, 
   3.8264152489192295`*^9}, {3.8264157602273607`*^9, 3.82641576629062*^9}, {
   3.8267647082832813`*^9, 3.8267647101217017`*^9}, 3.826793918134121*^9, {
   3.828600145804308*^9, 3.8286001618475437`*^9}, {3.8289233818389335`*^9, 
   3.8289233838046722`*^9}, {3.840973173275807*^9, 3.840973182182988*^9}, {
   3.841636054425098*^9, 3.841636063287275*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9bda3a24-ed15-4a3a-8c78-80d71775f2f2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400064412823`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b353d5dd-591b-473f-9828-f373a9016cc6"],

Cell[BoxData[
 InterpretationBox["\<\"Degenerate case with \\!\\(\\*RowBox[{\\\"21\\\"}]\\) \
conic hulls\"\>",
  StringForm["Degenerate case with `1` conic hulls", 21],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.84864000645024*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6bc431dc-b313-45f3-8c1f-060fbaa495e1"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400064622087`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"2bb291bd-d07f-4e56-aab0-5d64af6e4d73"],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*StyleBox[\\\"Series\\\",FontWeight->\\\"Bold\
\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Solution\\\",\
FontWeight->\\\"Bold\\\"]\\) \\!\\(\\*RowBox[{\\\"1\\\"}]\\) :: Intersecting \
Conic Hulls \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"C\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"2\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"8\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"10\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"6\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", \
RowBox[{\\\"6\\\", \\\",\\\", \\\"8\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"6\\\", \\\",\\\", \\\"10\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"7\\\", \\\",\\\", \
\\\"8\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"7\\\", \
\\\",\\\", \\\"10\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", \
RowBox[{\\\"8\\\", \\\",\\\", \\\"9\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"9\\\", \\\",\\\", \\\"10\\\"}]]}], \
\\\"}\\\"}]\\). The set of poles are :: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", \
RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", RowBox[{\\\"DD\\\", \\\
\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{RowBox[{FractionBox[\\\"DD\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\",\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"a\\\", \\\"5\\\"]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\"}\\\"}], \\\",\\\
\", RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"DD\\\", \\\"2\\\"], \\\
\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\
\" \\\", SubscriptBox[\\\"a\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\
\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) with \
master series characteristic list and variables \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{FractionBox[\
\\\"s\\\", \\\"t\\\"], \\\",\\\", FractionBox[SuperscriptBox[\\\"m\\\", \\\"2\
\\\"], \\\"s\\\"]}], \\\"}\\\"}]}], \\\"}\\\"}]\\).\"\>",
  StringForm[
  "\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Solution\",FontWeight->\"Bold\"]\) \
`1` :: Intersecting Conic Hulls `2`. The set of poles are :: `3` with master \
series characteristic list and variables `4`.", 1, {
    Subscript[C, 1, 2], 
    Subscript[C, 1, 8], 
    Subscript[C, 1, 10], 
    Subscript[C, 2, 6], 
    Subscript[C, 6, 8], 
    Subscript[C, 6, 10], 
    Subscript[C, 7, 8], 
    Subscript[C, 7, 10], 
    Subscript[C, 8, 9], 
    Subscript[C, 9, 10]}, {{
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 2]}, {
     Subscript[MBConicHulls`n, 1], $CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5] - Subscript[
     MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2]}, {
     Subscript[MBConicHulls`n, 1], $CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2]}, {
    Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 1] - 2 
      Subscript[$CellContext`a, 3] + 2 Subscript[MBConicHulls`n, 2]), 
     Subscript[MBConicHulls`n, 1]}, {
    Rational[1, 2] $CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 3] + Subscript[MBConicHulls`n, 1], 
     Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 2] + 
      2 Subscript[$CellContext`a, 3] - 2 Subscript[$CellContext`a, 4] - 2 
      Subscript[$CellContext`a, 5] - 2 Subscript[MBConicHulls`n, 1] + 
      2 Subscript[MBConicHulls`n, 2])}, {
    Rational[1, 2] $CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 3] + Subscript[MBConicHulls`n, 1], 
     Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 2] - 2 
      Subscript[$CellContext`a, 4] - 2 Subscript[MBConicHulls`n, 1] + 
      2 Subscript[MBConicHulls`n, 2])}, {$CellContext`DD - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5] + Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 1]}, {$CellContext`DD - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 1]}, {$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 5] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 2]}, {$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 1]}}, {{
    Subscript[MBConicHulls`n, 1] - Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 2], 
     Subscript[
     MBConicHulls`n, 
      2]}, {$CellContext`s/$CellContext`t, $CellContext`m^2/$CellContext`s}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400064781704`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"0374465f-744d-4bfc-9e28-a2fce9b3c347"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400064941254`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"e0031207-b36a-4888-9407-f6b69a79dc2b"],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*StyleBox[\\\"Series\\\",FontWeight->\\\"Bold\
\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Solution\\\",\
FontWeight->\\\"Bold\\\"]\\) \\!\\(\\*RowBox[{\\\"2\\\"}]\\) :: Intersecting \
Conic Hulls \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"C\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"2\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"6\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"8\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"2\\\", \
\\\",\\\", \\\"10\\\"}]]}], \\\"}\\\"}]\\). The set of poles are :: \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\")\\\
\"}]}], \\\",\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\",\\\
\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\
\"a\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \
\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) with master series characteristic \
list and variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{FractionBox[\
\\\"s\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"]], \\\",\\\", \
FractionBox[SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\"t\\\"]}], \
\\\"}\\\"}]}], \\\"}\\\"}]\\).\"\>",
  StringForm[
  "\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Solution\",FontWeight->\"Bold\"]\) \
`1` :: Intersecting Conic Hulls `2`. The set of poles are :: `3` with master \
series characteristic list and variables `4`.", 2, {
    Subscript[C, 1, 2], 
    Subscript[C, 2, 6], 
    Subscript[C, 2, 8], 
    Subscript[C, 2, 10]}, {{
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 2]}, {
    Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 1] - 2 
      Subscript[$CellContext`a, 3] + 2 Subscript[MBConicHulls`n, 2]), 
     Subscript[MBConicHulls`n, 1]}, {$CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5] - Subscript[
     MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 1]}, {$CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 1]}}, {{
     Subscript[MBConicHulls`n, 1], -Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], 
     Subscript[
     MBConicHulls`n, 
      1]}, {$CellContext`m^(-2) $CellContext`s, \
$CellContext`m^2/$CellContext`t}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400065001087`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"96b70e1e-1bf8-4e3b-bb78-5520aa746b06"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400065070877`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"913ab511-d107-4acd-af57-3c9a59970d0e"],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*StyleBox[\\\"Series\\\",FontWeight->\\\"Bold\
\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Solution\\\",\
FontWeight->\\\"Bold\\\"]\\) \\!\\(\\*RowBox[{\\\"3\\\"}]\\) :: Intersecting \
Conic Hulls \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"C\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"3\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"7\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"9\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"6\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", \
RowBox[{\\\"6\\\", \\\",\\\", \\\"7\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"6\\\", \\\",\\\", \\\"9\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"7\\\", \\\",\\\", \
\\\"8\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"7\\\", \
\\\",\\\", \\\"10\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", \
RowBox[{\\\"8\\\", \\\",\\\", \\\"9\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"9\\\", \\\",\\\", \\\"10\\\"}]]}], \
\\\"}\\\"}]\\). The set of poles are :: \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \
\\\",\\\", RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \
\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", RowBox[{RowBox[{\
\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{FractionBox[\\\"DD\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"5\\\"]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\")\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\")\\\
\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\
\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"4\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}]}], \
\\\"}\\\"}]}], \\\"}\\\"}]\\) with master series characteristic list and \
variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"], \\\",\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{FractionBox[\\\"t\\\", \\\"s\\\"], \
\\\",\\\", FractionBox[SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\"t\\\"]}], \\\
\"}\\\"}]}], \\\"}\\\"}]\\).\"\>",
  StringForm[
  "\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Solution\",FontWeight->\"Bold\"]\) \
`1` :: Intersecting Conic Hulls `2`. The set of poles are :: `3` with master \
series characteristic list and variables `4`.", 3, {
    Subscript[C, 1, 3], 
    Subscript[C, 1, 7], 
    Subscript[C, 1, 9], 
    Subscript[C, 3, 6], 
    Subscript[C, 6, 7], 
    Subscript[C, 6, 9], 
    Subscript[C, 7, 8], 
    Subscript[C, 7, 10], 
    Subscript[C, 8, 9], 
    Subscript[C, 9, 10]}, {{
     Subscript[MBConicHulls`n, 1], $CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5] - Subscript[MBConicHulls`n, 1] - Subscript[
     MBConicHulls`n, 2]}, {
     Subscript[MBConicHulls`n, 1], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 2]}, {
     Subscript[MBConicHulls`n, 1], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 2]}, {
    Rational[1, 2] $CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 3] + Subscript[MBConicHulls`n, 2], 
     Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 2] - 2 
      Subscript[$CellContext`a, 4] - 2 Subscript[$CellContext`a, 5] - 2 
      Subscript[MBConicHulls`n, 1] - 2 Subscript[MBConicHulls`n, 2])}, {
    Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 1] - 2 
      Subscript[$CellContext`a, 3] + 2 Subscript[MBConicHulls`n, 1]), -
      Subscript[$CellContext`a, 1] - Subscript[MBConicHulls`n, 2]}, {
    Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 1] - 2 
      Subscript[$CellContext`a, 3] + 2 Subscript[MBConicHulls`n, 1]), -
      Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 2]}, {$CellContext`DD - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 1]}, {$CellContext`DD - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 1]}, {$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 5] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 2]}, {$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] + 
     Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 1]}}, {{
    Subscript[MBConicHulls`n, 1] - Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 2], 
     Subscript[
     MBConicHulls`n, 
      2]}, {$CellContext`s^(-1) $CellContext`t, \
$CellContext`m^2/$CellContext`t}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400065140686`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"c619acf4-1e0c-4003-b6a3-61dad7b73150"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400065360107`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b735352f-ec21-407c-a2b3-775f56a14064"],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*StyleBox[\\\"Series\\\",FontWeight->\\\"Bold\
\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Solution\\\",\
FontWeight->\\\"Bold\\\"]\\) \\!\\(\\*RowBox[{\\\"4\\\"}]\\) :: Intersecting \
Conic Hulls \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"C\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"3\\\"}]], \\\",\\\", \
SubscriptBox[\\\"C\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"6\\\"}]], \
\\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"3\\\", \\\",\\\", \
\\\"7\\\"}]], \\\",\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"3\\\", \
\\\",\\\", \\\"9\\\"}]]}], \\\"}\\\"}]\\). The set of poles are :: \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\",\\\", RowBox[{\\\"DD\\\", \\\
\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{FractionBox[\\\"DD\\\", \\\"2\\\
\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"DD\\\", \\\"-\\\", RowBox[{\\\"2\\\", \\\
\" \\\", SubscriptBox[\\\"a\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \
\\\" \\\", SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"a\\\", \\\"5\\\"]}], \
\\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\"}\\\"}], \\\",\\\
\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\
\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"3\\\"], \
\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"DD\\\", \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"5\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"4\\\"]}], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) with master series \
characteristic list and variables \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \
\\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{FractionBox[\\\"t\\\", SuperscriptBox[\\\"m\\\", \\\"2\\\"]], \
\\\",\\\", FractionBox[SuperscriptBox[\\\"m\\\", \\\"2\\\"], \\\"s\\\"]}], \\\
\"}\\\"}]}], \\\"}\\\"}]\\).\"\>",
  StringForm[
  "\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Solution\",FontWeight->\"Bold\"]\) \
`1` :: Intersecting Conic Hulls `2`. The set of poles are :: `3` with master \
series characteristic list and variables `4`.", 4, {
    Subscript[C, 1, 3], 
    Subscript[C, 3, 6], 
    Subscript[C, 3, 7], 
    Subscript[C, 3, 9]}, {{
     Subscript[MBConicHulls`n, 1], $CellContext`DD - 
     Subscript[$CellContext`a, 1] - Subscript[$CellContext`a, 2] - 
     Subscript[$CellContext`a, 3] - Subscript[$CellContext`a, 4] - 
     Subscript[$CellContext`a, 5] - Subscript[MBConicHulls`n, 1] - Subscript[
     MBConicHulls`n, 2]}, {
    Rational[1, 2] $CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 3] + Subscript[MBConicHulls`n, 2], 
     Rational[1, 2] ($CellContext`DD - 2 Subscript[$CellContext`a, 2] - 2 
      Subscript[$CellContext`a, 4] - 2 Subscript[$CellContext`a, 5] - 2 
      Subscript[MBConicHulls`n, 1] - 2 
      Subscript[MBConicHulls`n, 2])}, {$CellContext`DD - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5] - Subscript[
     MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 1] - Subscript[
     MBConicHulls`n, 2]}, {$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 5] - Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], -Subscript[$CellContext`a, 4] - Subscript[
     MBConicHulls`n, 2]}}, {{
     Subscript[MBConicHulls`n, 1], -Subscript[MBConicHulls`n, 1] + 
     Subscript[MBConicHulls`n, 2], 
     Subscript[
     MBConicHulls`n, 
      1]}, {$CellContext`m^(-2) $CellContext`t, \
$CellContext`m^2/$CellContext`s}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.848640006543989*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b374bf77-5b88-47ef-9e2c-65c66e9d44e0"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.848640006556959*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"c0a670ed-ffad-41c3-a486-590f44cd49f0"],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*StyleBox[\\\"Series\\\",FontWeight->\\\"Bold\
\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"Solution\\\",\
FontWeight->\\\"Bold\\\"]\\) \\!\\(\\*RowBox[{\\\"5\\\"}]\\) :: Intersecting \
Conic Hulls \\!\\(\\*RowBox[{\\\"{\\\", SubscriptBox[\\\"C\\\", RowBox[{\\\"2\
\\\", \\\",\\\", \\\"3\\\"}]], \\\"}\\\"}]\\). The set of poles are :: \\!\\(\
\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"DD\\\", \
\\\"-\\\", SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"-\\\", SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"-\\\", \
SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"}\\\"}], \\\"}\\\"}]\\) with master \
series characteristic list and variables \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"]}], \\\"-\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\",\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{FractionBox[\\\"s\\\", \
SuperscriptBox[\\\"m\\\", \\\"2\\\"]], \\\",\\\", FractionBox[\\\"t\\\", \
SuperscriptBox[\\\"m\\\", \\\"2\\\"]]}], \\\"}\\\"}]}], \\\"}\\\"}]\\).\"\>",
  StringForm[
  "\!\(\*StyleBox[\"Series\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \
\",FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"Solution\",FontWeight->\"Bold\"]\) \
`1` :: Intersecting Conic Hulls `2`. The set of poles are :: `3` with master \
series characteristic list and variables `4`.", 5, {
    Subscript[
    C, 2, 3]}, {{$CellContext`DD - Subscript[$CellContext`a, 1] - 
     Subscript[$CellContext`a, 2] - Subscript[$CellContext`a, 3] - 
     Subscript[$CellContext`a, 4] - Subscript[$CellContext`a, 5] - Subscript[
     MBConicHulls`n, 1] - Subscript[MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 1]}}, {{
     Subscript[MBConicHulls`n, 1], 
     Subscript[MBConicHulls`n, 2], -Subscript[MBConicHulls`n, 1] - Subscript[
     MBConicHulls`n, 2], 
     Subscript[MBConicHulls`n, 1], 
     Subscript[
     MBConicHulls`n, 
      2]}, {$CellContext`m^(-2) $CellContext`s, $CellContext`m^(-2) \
$CellContext`t}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.848640006563938*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"4caa4421-7936-44c3-ba2c-76c1948ca8fc"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.848640006572913*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"316babe0-1570-4380-a261-346df211dd32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "1.823435583761732`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 1.823435583761732, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.841648496452767*^9, 3.8416638748268127`*^9, 
  3.841725849374483*^9, 3.84172628015844*^9, 3.841726423388191*^9, 
  3.8417265423017735`*^9, 3.8417275487144012`*^9, 3.841731629313944*^9, 
  3.8417339787325897`*^9, 3.8417355757503443`*^9, 3.841822469963828*^9, 
  3.84189547312714*^9, 3.8418974002963576`*^9, 3.8419041080423975`*^9, 
  3.8484913371490297`*^9, 3.848564713248185*^9, 3.8486400065788965`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"c3383249-24f0-4b52-9538-6b1244dd6bbe"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Evaluation of Series Solutions", "Subsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"329b9b1a-d5c4-4eef-95ab-2e2b5f8ec37e"],

Cell[TextData[{
 "We derive the analytic expression of the series number ",
 StyleBox["SeriesSolNumber",
  FontSlant->"Italic"],
 " for propagator powers given by ",
 StyleBox["PropagatorChoice",
  FontSlant->"Italic"],
 " using the in-built function ",
 StyleBox["EvaluateSeries[]",
  FontSlant->"Italic"],
 " of ",
 StyleBox["MBConicHulls.wl",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.8327645013471346`*^9, 3.8327645101134567`*^9}, {
   3.832767492249694*^9, 3.8327676329312468`*^9}, {3.8327678885433216`*^9, 
   3.832767986358037*^9}, {3.8327680315544443`*^9, 3.83276805601476*^9}, {
   3.832768101703595*^9, 3.832768165947204*^9}, 3.832811952609502*^9, {
   3.8329290355292788`*^9, 3.8329290873533373`*^9}, {3.832929120427648*^9, 
   3.832929134756981*^9}, {3.8329292096097097`*^9, 3.832929222275818*^9}, {
   3.8419208007872443`*^9, 3.8419208233509345`*^9}, {3.8419209607107873`*^9, 
   3.8419210346073112`*^9}, 3.841921219057598*^9, {3.8419213873769884`*^9, 
   3.8419213898404055`*^9}, {3.841921548397401*^9, 3.841921551344524*^9}, {
   3.8419215982611217`*^9, 3.841921620300213*^9}, {3.8419216817010937`*^9, 
   3.841921685363306*^9}, {3.841974301371138*^9, 3.8419743164899426`*^9}},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"afd67cf4-98b1-4e6f-b217-fde7ea84288d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeriesSolNumber", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PropagatorChoice", "=", "PropagatorSet1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EvaluateSeriesOut", "=", 
   RowBox[{
    RowBox[{"EvaluateSeries", "[", 
     RowBox[{
     "ResolveMBOut", ",", "PropagatorChoice", ",", "SeriesSolNumber"}], "]"}],
     "//", "Quiet"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.826332794480892*^9, 3.826332865166729*^9}, {
   3.8263343496336813`*^9, 3.8263343509033976`*^9}, {3.8263345051209974`*^9, 
   3.826334561168662*^9}, {3.826334628364131*^9, 3.8263346286958494`*^9}, {
   3.8263521784504285`*^9, 3.826352189369836*^9}, {3.8263563219854984`*^9, 
   3.826356322401469*^9}, {3.826415270262388*^9, 3.826415275446291*^9}, {
   3.8264159743761063`*^9, 3.8264159765404105`*^9}, {3.826416052662077*^9, 
   3.8264160559967327`*^9}, {3.8264198354801865`*^9, 
   3.8264198358135395`*^9}, {3.8267645420898323`*^9, 3.826764557406575*^9}, {
   3.8267649911488466`*^9, 3.8267649915489793`*^9}, {3.826793925813862*^9, 
   3.826793972083894*^9}, {3.8268531396786485`*^9, 3.8268531548684645`*^9}, {
   3.826853258938741*^9, 3.826853259858702*^9}, {3.828600421234874*^9, 
   3.8286005259518137`*^9}, {3.8286005717082605`*^9, 
   3.8286005861579943`*^9}, {3.828601573606036*^9, 3.8286015787610703`*^9}, {
   3.8286588484193115`*^9, 3.828658866618164*^9}, {3.828658956237963*^9, 
   3.828658962470917*^9}, 3.8288386752278996`*^9, {3.82886623178621*^9, 
   3.8288662375972166`*^9}, {3.8288665299178777`*^9, 3.828866605306099*^9}, 
   3.8289233876154757`*^9, {3.828951626173958*^9, 3.828951650339069*^9}, {
   3.840973514402961*^9, 3.8409736105370646`*^9}, {3.8409736619050207`*^9, 
   3.840973670919713*^9}, {3.840973936398712*^9, 3.8409739553936963`*^9}, {
   3.8409835978989043`*^9, 3.8409835983614693`*^9}, {3.840983860016043*^9, 
   3.840983860516059*^9}, {3.8409838951674023`*^9, 3.840983921943123*^9}, {
   3.8409839645579615`*^9, 3.8409839648703566`*^9}, {3.8410349258145213`*^9, 
   3.8410349505563383`*^9}, {3.841048495725569*^9, 3.841048496347525*^9}, {
   3.84104871146064*^9, 3.8410487119138155`*^9}, {3.841061890912615*^9, 
   3.8410618912626467`*^9}, 3.8410621670119143`*^9, {3.841106821756316*^9, 
   3.8411068240312047`*^9}, {3.841452926951231*^9, 3.841452986477039*^9}, {
   3.8416240560919228`*^9, 3.841624112751711*^9}, {3.841624190761697*^9, 
   3.841624230031337*^9}, {3.841624895776558*^9, 3.8416248991353035`*^9}, {
   3.841636089623743*^9, 3.8416360948634176`*^9}, {3.8416485077879295`*^9, 
   3.8416485138154564`*^9}, {3.8416639506479588`*^9, 3.841663971646739*^9}, {
   3.8417264114875364`*^9, 3.8417264119091516`*^9}, {3.8484913766858854`*^9, 
   3.8484914332769194`*^9}, {3.848564748797097*^9, 3.84856477739861*^9}, {
   3.8486400247226057`*^9, 3.8486400301543517`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d880199c-2430-42f0-8263-8d0b3931cf1e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"The series solution is a sum of the following \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) series.\"\>",
  StringForm["The series solution is a sum of the following `` series.", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8409739116516266`*^9, {3.840973950108324*^9, 3.840973955772235*^9}, 
   3.840974007549693*^9, 3.840976910479193*^9, 3.8409835070442295`*^9, 
   3.840983601106161*^9, 3.8409838617812567`*^9, {3.840983914616605*^9, 
   3.840983924145604*^9}, 3.8409839679790297`*^9, 3.841034958123109*^9, {
   3.8410484917908998`*^9, 3.841048500487505*^9}, 3.841048713366458*^9, {
   3.8410618900828314`*^9, 3.8410618919438534`*^9}, 3.8410621314668016`*^9, 
   3.8410621678900948`*^9, 3.841106799556652*^9, {3.841452941771595*^9, 
   3.8414529896226206`*^9}, 3.841621846849596*^9, {3.8416242032057734`*^9, 
   3.841624230951475*^9}, 3.841624901025324*^9, 3.841626978011555*^9, 
   3.8416361072569723`*^9, 3.8416386522835507`*^9, 3.8416388046520224`*^9, 
   3.8416485247204795`*^9, 3.8416516558251143`*^9, 3.841663985944482*^9, 
   3.8417258607696295`*^9, 3.841726290737579*^9, 3.8417264281311493`*^9, 
   3.841726546955954*^9, 3.8417275621557283`*^9, 3.841731633809544*^9, 
   3.841733984607068*^9, 3.8417355801299663`*^9, 3.8418224802764845`*^9, 
   3.841895478687866*^9, 3.8418974055485153`*^9, 3.8419041130792665`*^9, 
   3.848491352166424*^9, {3.848491386409011*^9, 3.848491433629978*^9}, {
   3.8485647259372406`*^9, 3.848564752354582*^9}, 3.8485647825707636`*^9, 
   3.8486400405785446`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ec0711a5-db01-4a14-8c4c-9558b4f95647"],

Cell[BoxData[
 InterpretationBox["\<\"Series Number \\!\\(\\*RowBox[{\\\"1\\\"}]\\) :: \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", FractionBox[SuperscriptBox[\\\"m\\\", \\\"2\
\\\"], \\\"t\\\"], \\\")\\\"}], RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"949\\\", \\\"840\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[Epsilon]\\\"}], \\\"-\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\
\"-\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", FractionBox[\\\"s\\\", \\\"t\\\"], \
\\\")\\\"}], SubscriptBox[\\\"n\\\", \\\"1\\\"]], \\\" \\\", \
SuperscriptBox[\\\"t\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"949\\\", \
\\\"840\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Epsilon]\\\"}]}]], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"29\\\", \\\"40\\\"]}], \\\"-\\\", \
\\\"\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{FractionBox[\\\"5\\\", \\\"3\\\"], \\\"-\\\", \\\"\
\[Epsilon]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"8\\\", \\\"5\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"9\\\", \\\"8\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"11\\\", \\\"7\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{FractionBox[\\\"127\\\", \
\\\"120\\\"], \\\"+\\\", \\\"\[Epsilon]\\\", \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"949\\\", \\\"840\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[Epsilon]\\\"}], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"]\\\"}]}], \
RowBox[{SqrtBox[\\\"\[Pi]\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"8\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\
\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\
\\\"n\\\", \\\"1\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{\\\"1\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"29\\\", \\\"14\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"109\\\", \\\"40\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\
\", \\\"1\\\"], \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\"-\\\", \\\
\"\[Epsilon]\\\", \\\"+\\\", SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"+\\\", \
SubscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"]\\\"}]}]]\\) valid for \
\\!\\(\\*RowBox[{RowBox[{SubscriptBox[\\\"n\\\", \\\"1\\\"], \\\"\
\[GreaterEqual]\\\", \\\"0\\\"}], \\\"&&\\\", RowBox[{SubscriptBox[\\\"n\\\", \
\\\"2\\\"], \\\"\[GreaterEqual]\\\", \\\"0\\\"}]}]\\)\"\>",
  StringForm[
  "Series Number `1` :: `2` valid for `3`", 
   1, (-1)^(Subscript[MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2]) 
   Pi^Rational[-1, 2] ($CellContext`m^2/$CellContext`t)^(Rational[-949, 840] - 
     2 $CellContext`\[Epsilon] - Subscript[MBConicHulls`n, 1] - Subscript[
     MBConicHulls`n, 2]) ($CellContext`s/$CellContext`t)^
    Subscript[MBConicHulls`n, 1] $CellContext`t^(Rational[-949, 840] - 
     2 $CellContext`\[Epsilon]) Gamma[
      Rational[1, 3]]^(-1) Gamma[
      Rational[9, 8]]^(-1) Gamma[
      Rational[11, 7]]^(-1) Gamma[
      Rational[8, 5]]^(-1) Gamma[Rational[-29, 40] - $CellContext`\[Epsilon]] 
   Gamma[Rational[5, 3] - $CellContext`\[Epsilon]] 
   Gamma[Rational[1, 2] + Subscript[MBConicHulls`n, 1]] 
   Gamma[1 + Subscript[MBConicHulls`n, 1]]^(-1) 
   Gamma[Rational[8, 5] + Subscript[MBConicHulls`n, 1]] 
   Gamma[1 + Subscript[MBConicHulls`n, 2]]^(-1) 
   Gamma[Rational[9, 8] + Subscript[MBConicHulls`n, 2]] 
   Gamma[Rational[11, 7] + Subscript[MBConicHulls`n, 2]] 
   Gamma[Rational[29, 14] + Subscript[MBConicHulls`n, 1] + 
      Subscript[MBConicHulls`n, 2]]^(-1) 
   Gamma[Rational[109, 40] + Subscript[MBConicHulls`n, 1] + 
      Subscript[MBConicHulls`n, 2]]^(-1) 
   Gamma[2 - $CellContext`\[Epsilon] + Subscript[MBConicHulls`n, 1] + 
      Subscript[MBConicHulls`n, 2]]^(-1) 
   Gamma[Rational[127, 120] + $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2]] 
   Gamma[Rational[949, 840] + 2 $CellContext`\[Epsilon] + 
     Subscript[MBConicHulls`n, 1] + Subscript[MBConicHulls`n, 2]], 
   And[Subscript[MBConicHulls`n, 1] >= 0, Subscript[MBConicHulls`n, 2] >= 0]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8409739116516266`*^9, {3.840973950108324*^9, 3.840973955772235*^9}, 
   3.840974007549693*^9, 3.840976910479193*^9, 3.8409835070442295`*^9, 
   3.840983601106161*^9, 3.8409838617812567`*^9, {3.840983914616605*^9, 
   3.840983924145604*^9}, 3.8409839679790297`*^9, 3.841034958123109*^9, {
   3.8410484917908998`*^9, 3.841048500487505*^9}, 3.841048713366458*^9, {
   3.8410618900828314`*^9, 3.8410618919438534`*^9}, 3.8410621314668016`*^9, 
   3.8410621678900948`*^9, 3.841106799556652*^9, {3.841452941771595*^9, 
   3.8414529896226206`*^9}, 3.841621846849596*^9, {3.8416242032057734`*^9, 
   3.841624230951475*^9}, 3.841624901025324*^9, 3.841626978011555*^9, 
   3.8416361072569723`*^9, 3.8416386522835507`*^9, 3.8416388046520224`*^9, 
   3.8416485247204795`*^9, 3.8416516558251143`*^9, 3.841663985944482*^9, 
   3.8417258607696295`*^9, 3.841726290737579*^9, 3.8417264281311493`*^9, 
   3.841726546955954*^9, 3.8417275621557283`*^9, 3.841731633809544*^9, 
   3.841733984607068*^9, 3.8417355801299663`*^9, 3.8418224802764845`*^9, 
   3.841895478687866*^9, 3.8418974055485153`*^9, 3.8419041130792665`*^9, 
   3.848491352166424*^9, {3.848491386409011*^9, 3.848491433629978*^9}, {
   3.8485647259372406`*^9, 3.848564752354582*^9}, 3.8485647825707636`*^9, 
   3.848640040590508*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8201d9c3-5fb0-4dd5-aa46-18ec997da8ba"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.8409739116516266`*^9, {3.840973950108324*^9, 3.840973955772235*^9}, 
   3.840974007549693*^9, 3.840976910479193*^9, 3.8409835070442295`*^9, 
   3.840983601106161*^9, 3.8409838617812567`*^9, {3.840983914616605*^9, 
   3.840983924145604*^9}, 3.8409839679790297`*^9, 3.841034958123109*^9, {
   3.8410484917908998`*^9, 3.841048500487505*^9}, 3.841048713366458*^9, {
   3.8410618900828314`*^9, 3.8410618919438534`*^9}, 3.8410621314668016`*^9, 
   3.8410621678900948`*^9, 3.841106799556652*^9, {3.841452941771595*^9, 
   3.8414529896226206`*^9}, 3.841621846849596*^9, {3.8416242032057734`*^9, 
   3.841624230951475*^9}, 3.841624901025324*^9, 3.841626978011555*^9, 
   3.8416361072569723`*^9, 3.8416386522835507`*^9, 3.8416388046520224`*^9, 
   3.8416485247204795`*^9, 3.8416516558251143`*^9, 3.841663985944482*^9, 
   3.8417258607696295`*^9, 3.841726290737579*^9, 3.8417264281311493`*^9, 
   3.841726546955954*^9, 3.8417275621557283`*^9, 3.841731633809544*^9, 
   3.841733984607068*^9, 3.8417355801299663`*^9, 3.8418224802764845`*^9, 
   3.841895478687866*^9, 3.8418974055485153`*^9, 3.8419041130792665`*^9, 
   3.848491352166424*^9, {3.848491386409011*^9, 3.848491433629978*^9}, {
   3.8485647259372406`*^9, 3.848564752354582*^9}, 3.8485647825707636`*^9, 
   3.848640040687895*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3030d89a-44c2-46a4-8255-130939e1475c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "8.35066875405014`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 8.35066875405014, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8409739116516266`*^9, {3.840973950108324*^9, 3.840973955772235*^9}, 
   3.840974007549693*^9, 3.840976910479193*^9, 3.8409835070442295`*^9, 
   3.840983601106161*^9, 3.8409838617812567`*^9, {3.840983914616605*^9, 
   3.840983924145604*^9}, 3.8409839679790297`*^9, 3.841034958123109*^9, {
   3.8410484917908998`*^9, 3.841048500487505*^9}, 3.841048713366458*^9, {
   3.8410618900828314`*^9, 3.8410618919438534`*^9}, 3.8410621314668016`*^9, 
   3.8410621678900948`*^9, 3.841106799556652*^9, {3.841452941771595*^9, 
   3.8414529896226206`*^9}, 3.841621846849596*^9, {3.8416242032057734`*^9, 
   3.841624230951475*^9}, 3.841624901025324*^9, 3.841626978011555*^9, 
   3.8416361072569723`*^9, 3.8416386522835507`*^9, 3.8416388046520224`*^9, 
   3.8416485247204795`*^9, 3.8416516558251143`*^9, 3.841663985944482*^9, 
   3.8417258607696295`*^9, 3.841726290737579*^9, 3.8417264281311493`*^9, 
   3.841726546955954*^9, 3.8417275621557283`*^9, 3.841731633809544*^9, 
   3.841733984607068*^9, 3.8417355801299663`*^9, 3.8418224802764845`*^9, 
   3.841895478687866*^9, 3.8418974055485153`*^9, 3.8419041130792665`*^9, 
   3.848491352166424*^9, {3.848491386409011*^9, 3.848491433629978*^9}, {
   3.8485647259372406`*^9, 3.848564752354582*^9}, 3.8485647825707636`*^9, 
   3.8486400406908875`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"48c55afc-40b8-47e6-a6a9-398cb9919efa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Analysis of Series Solutions", "Subsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841652069937523*^9, 3.8416520702486906`*^9}, {
  3.8417266829359727`*^9, 3.841726683516056*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fb9fa6fb-28f2-41ca-866b-a0651125a140"],

Cell[TextData[{
 "We first generate a random value of ",
 StyleBox["(s,t)",
  FontWeight->"Bold"],
 " inside the convergence region of series number ",
 StyleBox["SeriesSolNumber",
  FontSlant->"Italic"],
 " using ",
 StyleBox["GenerateRandomPoint[]",
  FontSlant->"Italic"],
 " and store in ",
 StyleBox["VarSub",
  FontSlant->"Italic"],
 ". Then, for that point, we numerically sum the series in parallel with the \
upper limit of each summation variables to be ",
 StyleBox["SumLim",
  FontSlant->"Italic"],
 " using the in-built function ",
 StyleBox["SumAllSeries[]",
  FontSlant->"Italic"],
 " of ",
 StyleBox["MBConicHulls.wl",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.8327645013471346`*^9, 3.8327645101134567`*^9}, {
   3.832767492249694*^9, 3.8327676329312468`*^9}, {3.8327678885433216`*^9, 
   3.832767986358037*^9}, {3.8327680315544443`*^9, 3.83276805601476*^9}, {
   3.832768101703595*^9, 3.832768165947204*^9}, 3.832811952609502*^9, {
   3.8329290355292788`*^9, 3.8329290873533373`*^9}, {3.832929120427648*^9, 
   3.832929134756981*^9}, {3.8329292096097097`*^9, 3.832929222275818*^9}, {
   3.8419208007872443`*^9, 3.8419208233509345`*^9}, {3.8419209607107873`*^9, 
   3.8419210346073112`*^9}, 3.841921219057598*^9, {3.8419213873769884`*^9, 
   3.8419213898404055`*^9}, {3.841921548397401*^9, 3.841921551344524*^9}, {
   3.8419215982611217`*^9, 3.8419217116450596`*^9}, 3.8419743852582135`*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c60afa7b-380a-4fc2-b6ee-cc23485b637b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VarSub", "=", 
   RowBox[{"GenerateRandomPoint", "@", "SeriesSolNumber"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SumLim", "=", "100"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SumAllSeries", "[", 
   RowBox[{"EvaluateSeriesOut", ",", "VarSub", ",", "SumLim", ",", 
    RowBox[{"RunInParallel", "\[Rule]", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.84098073128294*^9, 3.840980739703353*^9}, {
   3.8409835362406063`*^9, 3.8409835367717304`*^9}, 3.840983626262952*^9, 
   3.8409838173074894`*^9, 3.8410621786285653`*^9, {3.841062457516322*^9, 
   3.84106245851166*^9}, {3.8410625217785892`*^9, 3.841062572420019*^9}, {
   3.8410626539514046`*^9, 3.8410627038220863`*^9}, {3.841062792082359*^9, 
   3.8410628633227577`*^9}, {3.841062901395192*^9, 3.8410629225571833`*^9}, {
   3.841062981607918*^9, 3.841063010724468*^9}, {3.841063119236149*^9, 
   3.841063125408002*^9}, {3.8410640914806175`*^9, 3.841064092088212*^9}, {
   3.841636128587652*^9, 3.841636128785101*^9}, {3.841648549480377*^9, 
   3.84164857277178*^9}, {3.841651639460167*^9, 3.841651666897482*^9}, 
   3.841726252451925*^9, 3.8417265626775427`*^9, {3.848564742925802*^9, 
   3.848564769702182*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"5cd3992b-9f19-41ca-a23c-8368fe71e80b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Generated Random Point: \"\>",
    StripOnInput->False,
    FontWeight->Bold,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "0.5961728655801111`"}], ",", 
     RowBox[{"t", "\[Rule]", "91.59140414771073`"}]}], "}"}]}],
  SequenceForm[
   Style["Generated Random Point: ", FontColor -> RGBColor[0, 0, 1], 
    Bold], {$CellContext`s -> 0.5961728655801111, $CellContext`t -> 
    91.59140414771073}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833012115484766*^9, 3.840977910377796*^9, {3.8409779413400564`*^9, 
   3.8409779730241127`*^9}, 3.8409781542937737`*^9, {3.840978347377698*^9, 
   3.8409783572929344`*^9}, {3.840980699434329*^9, 3.840980740364586*^9}, 
   3.8409809616689577`*^9, {3.8409835313353586`*^9, 3.840983537177734*^9}, {
   3.840983614707622*^9, 3.840983626903412*^9}, {3.84098381438628*^9, 
   3.8409838910556726`*^9}, {3.8409839297849007`*^9, 3.840983994882557*^9}, 
   3.841061995834852*^9, 3.8410621832506976`*^9, 3.8410625330634346`*^9, 
   3.841062742172345*^9, {3.841062803474637*^9, 3.841062811597334*^9}, {
   3.8410628966145134`*^9, 3.8410629058323565`*^9}, {3.8410629688086205`*^9, 
   3.8410630147058487`*^9}, {3.8410631204593153`*^9, 3.841063126119553*^9}, {
   3.8410640862042093`*^9, 3.8410640936232595`*^9}, 3.8410641388274865`*^9, {
   3.8410641739656715`*^9, 3.8410643680414295`*^9}, {3.8411068144887505`*^9, 
   3.8411068335378094`*^9}, 3.841621890260586*^9, 3.8416246264931707`*^9, 
   3.841624907248193*^9, {3.841626971521261*^9, 3.841626987595764*^9}, 
   3.8416361301192403`*^9, 3.84163865403588*^9, 3.841638806217765*^9, {
   3.841648546090454*^9, 3.8416485742087984`*^9}, {3.841651663179453*^9, 
   3.8416516673659616`*^9}, {3.8416639981538134`*^9, 3.8416640031754017`*^9}, 
   3.841725861532589*^9, {3.841726247964947*^9, 3.8417262531349363`*^9}, 
   3.8417262914368515`*^9, {3.8417264285162163`*^9, 3.8417264444541235`*^9}, {
   3.8417265211476293`*^9, 3.8417265644539294`*^9}, 3.841727563085485*^9, 
   3.841731634672398*^9, 3.841733985136972*^9, 3.8417355804421225`*^9, 
   3.8418224812273817`*^9, 3.841824304971898*^9, 3.841895479373095*^9, 
   3.841897405860942*^9, 3.8419041134004107`*^9, {3.8485647361000586`*^9, 
   3.848564770150982*^9}},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"4f66fd01-ffc1-4f33-a145-fbc5dbaad655"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.10933162432495891`"}]}],
  SequenceForm["Numerical Result: ", -0.10933162432495891`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833012115484766*^9, 3.840977910377796*^9, {3.8409779413400564`*^9, 
   3.8409779730241127`*^9}, 3.8409781542937737`*^9, {3.840978347377698*^9, 
   3.8409783572929344`*^9}, {3.840980699434329*^9, 3.840980740364586*^9}, 
   3.8409809616689577`*^9, {3.8409835313353586`*^9, 3.840983537177734*^9}, {
   3.840983614707622*^9, 3.840983626903412*^9}, {3.84098381438628*^9, 
   3.8409838910556726`*^9}, {3.8409839297849007`*^9, 3.840983994882557*^9}, 
   3.841061995834852*^9, 3.8410621832506976`*^9, 3.8410625330634346`*^9, 
   3.841062742172345*^9, {3.841062803474637*^9, 3.841062811597334*^9}, {
   3.8410628966145134`*^9, 3.8410629058323565`*^9}, {3.8410629688086205`*^9, 
   3.8410630147058487`*^9}, {3.8410631204593153`*^9, 3.841063126119553*^9}, {
   3.8410640862042093`*^9, 3.8410640936232595`*^9}, 3.8410641388274865`*^9, {
   3.8410641739656715`*^9, 3.8410643680414295`*^9}, {3.8411068144887505`*^9, 
   3.8411068335378094`*^9}, 3.841621890260586*^9, 3.8416246264931707`*^9, 
   3.841624907248193*^9, {3.841626971521261*^9, 3.841626987595764*^9}, 
   3.8416361301192403`*^9, 3.84163865403588*^9, 3.841638806217765*^9, {
   3.841648546090454*^9, 3.8416485742087984`*^9}, {3.841651663179453*^9, 
   3.8416516673659616`*^9}, {3.8416639981538134`*^9, 3.8416640031754017`*^9}, 
   3.841725861532589*^9, {3.841726247964947*^9, 3.8417262531349363`*^9}, 
   3.8417262914368515`*^9, {3.8417264285162163`*^9, 3.8417264444541235`*^9}, {
   3.8417265211476293`*^9, 3.8417265644539294`*^9}, 3.841727563085485*^9, 
   3.841731634672398*^9, 3.841733985136972*^9, 3.8417355804421225`*^9, 
   3.8418224812273817`*^9, 3.841824304971898*^9, 3.841895479373095*^9, 
   3.841897405860942*^9, 3.8419041134004107`*^9, {3.8485647361000586`*^9, 
   3.8485647709269056`*^9}},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"28957550-e26b-49dc-86a1-1ee5ba139f99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "0.7746469063048148`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 0.7746469063048148, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833012115484766*^9, 3.840977910377796*^9, {3.8409779413400564`*^9, 
   3.8409779730241127`*^9}, 3.8409781542937737`*^9, {3.840978347377698*^9, 
   3.8409783572929344`*^9}, {3.840980699434329*^9, 3.840980740364586*^9}, 
   3.8409809616689577`*^9, {3.8409835313353586`*^9, 3.840983537177734*^9}, {
   3.840983614707622*^9, 3.840983626903412*^9}, {3.84098381438628*^9, 
   3.8409838910556726`*^9}, {3.8409839297849007`*^9, 3.840983994882557*^9}, 
   3.841061995834852*^9, 3.8410621832506976`*^9, 3.8410625330634346`*^9, 
   3.841062742172345*^9, {3.841062803474637*^9, 3.841062811597334*^9}, {
   3.8410628966145134`*^9, 3.8410629058323565`*^9}, {3.8410629688086205`*^9, 
   3.8410630147058487`*^9}, {3.8410631204593153`*^9, 3.841063126119553*^9}, {
   3.8410640862042093`*^9, 3.8410640936232595`*^9}, 3.8410641388274865`*^9, {
   3.8410641739656715`*^9, 3.8410643680414295`*^9}, {3.8411068144887505`*^9, 
   3.8411068335378094`*^9}, 3.841621890260586*^9, 3.8416246264931707`*^9, 
   3.841624907248193*^9, {3.841626971521261*^9, 3.841626987595764*^9}, 
   3.8416361301192403`*^9, 3.84163865403588*^9, 3.841638806217765*^9, {
   3.841648546090454*^9, 3.8416485742087984`*^9}, {3.841651663179453*^9, 
   3.8416516673659616`*^9}, {3.8416639981538134`*^9, 3.8416640031754017`*^9}, 
   3.841725861532589*^9, {3.841726247964947*^9, 3.8417262531349363`*^9}, 
   3.8417262914368515`*^9, {3.8417264285162163`*^9, 3.8417264444541235`*^9}, {
   3.8417265211476293`*^9, 3.8417265644539294`*^9}, 3.841727563085485*^9, 
   3.841731634672398*^9, 3.841733985136972*^9, 3.8417355804421225`*^9, 
   3.8418224812273817`*^9, 3.841824304971898*^9, 3.841895479373095*^9, 
   3.841897405860942*^9, 3.8419041134004107`*^9, {3.8485647361000586`*^9, 
   3.84856477093289*^9}},
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"7b8eaf2b-4ac7-4495-81d3-15ecbe83afc5"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Comparison", "Section",
 CellChangeTimes->{{3.8286016174631367`*^9, 3.8286016280387487`*^9}, {
  3.841636141428906*^9, 3.8416361435093737`*^9}, {3.841736203244217*^9, 
  3.8417362035878696`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"7ba77977-898d-494f-8a18-07a824aa1657"],

Cell[CellGroupData[{

Cell["Internal Functions", "Subsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}, {
  3.8416415013167243`*^9, 3.8416415072078686`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3d9499b5-931b-4a9a-af4f-4707328c8d88"],

Cell["\<\
Here we introduce some internal functions some of which will be described \
later when used.\
\>", "Text",
 CellChangeTimes->{{3.8327618591952267`*^9, 3.8327619580918617`*^9}, {
   3.8327620025369596`*^9, 3.8327620281186953`*^9}, {3.8327687606016645`*^9, 
   3.832768826910013*^9}, {3.832811766441497*^9, 3.8328117676427937`*^9}, {
   3.8328233542489557`*^9, 3.832823358241295*^9}, {3.832823415397447*^9, 
   3.832823440596901*^9}, {3.832928844034699*^9, 3.8329288552163067`*^9}, {
   3.8419072803842087`*^9, 3.841907289496209*^9}, {3.841907369378725*^9, 
   3.841907440890602*^9}, {3.8419075609754477`*^9, 3.841907561475472*^9}, {
   3.8419076099224443`*^9, 3.841907677125554*^9}, {3.8419078646914825`*^9, 
   3.8419080180196853`*^9}, {3.8419080742390404`*^9, 
   3.8419082353364115`*^9}, {3.8419083474729757`*^9, 3.841908551146077*^9}, {
   3.841908648691153*^9, 3.8419086581457996`*^9}, {3.8419097969489937`*^9, 
   3.8419099800107207`*^9}, {3.841910016328674*^9, 3.8419100991024327`*^9}, {
   3.841911090382406*^9, 3.841911148344493*^9}, {3.84191119065923*^9, 
   3.8419112735078115`*^9}, {3.841911316861904*^9, 3.8419113181454873`*^9}, {
   3.8419116257922363`*^9, 3.8419117212241898`*^9}, {3.8419117655626574`*^9, 
   3.841911767649091*^9}, {3.841921978082902*^9, 3.841921984527676*^9}, {
   3.841971994191799*^9, 3.8419719959118185`*^9}, {3.841974407701212*^9, 
   3.841974409435309*^9}, 3.8419744549893312`*^9},
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"12baf84a-a453-4609-87df-34ba7e465036"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FIESTAEvaluate", "[", 
     RowBox[{"ParameterChoice_", ",", "VarSub_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"TimeTaken", ",", "TempVal", ",", "NumericalVal", ",", 
        RowBox[{"PulledOutFactor", "=", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "NumberOfLoops"}], " ", "\[Epsilon]", " ", 
            "EulerGamma"}], "]"}], "/.", "FixedParameters"}]}], ",", 
        RowBox[{"USub", "=", "U"}], ",", 
        RowBox[{"FSub", "=", 
         RowBox[{
          RowBox[{"F", "/.", "VarSub"}], "/.", "FixedParameters"}]}], ",", 
        RowBox[{"PropagatorsSub", "=", 
         RowBox[{"PropagatorPowers", "/.", "ParameterChoice"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Off", "[", 
        RowBox[{"Identity", "::", "argx"}], "]"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"NumberOfLinks", "=", "20"}], ";", 
       RowBox[{"DigitsLimit", "=", "10"}], ";", "\n", 
       RowBox[{"CurrentIntegratorSettings", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<epsrel\>\"", ",", "\"\<1.000000E-05\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\"\<epsabs\>\"", ",", "\"\<1.000000E-12\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\"\<mineval\>\"", ",", "\"\<0\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<maxeval\>\"", ",", "\"\<20000000\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<nstart\>\"", ",", "\"\<1000\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<nincrease\>\"", ",", "\"\<500\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<seed\>\"", ",", "\"\<0\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<rng\>\"", ",", "\"\<0\>\""}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TimeTaken", "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"TempVal", "=", 
          RowBox[{
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"WriteString", "=", "Identity"}], "}"}], ",", 
             RowBox[{"SDEvaluate", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"USub", ",", "FSub", ",", "NumberOfLoops"}], "}"}], 
               ",", "PropagatorsSub", ",", "8"}], "]"}]}], "]"}], "//", 
           "Quiet"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"NumericalVal", "=", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"TempVal", "/.", 
             RowBox[{"{", 
              RowBox[{"ep", "->", "\[Epsilon]"}], "}"}]}], "/.", 
            "FixedParameters"}], ")"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Numerical Result: \>\"", ",", 
         RowBox[{"PulledOutFactor", "*", "NumericalVal"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Time Taken \>\"", ",", 
         RowBox[{"TimeTaken", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< seconds\>\""}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"PulledOutFactor", "*", "NumericalVal"}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "RandomPointComparison", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"UsingFIESTA", "->", "False"}], ",", 
     RowBox[{"RunInParallel", "->", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RandomPointComparison", "[", 
     RowBox[{"SeriesSolNumber_", ",", "ParameterChoice_", ",", "SumLim_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "VarSub", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"SeriesSolutionMoBOut", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "Print", "}"}], ",", 
          RowBox[{"SeriesSolutionMoB", "[", 
           RowBox[{"ParameterChoice", ",", "SeriesSolNumber"}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"EvaluateSeriesMBOut", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "Print", "}"}], ",", 
          RowBox[{
           RowBox[{"EvaluateSeries", "[", 
            RowBox[{
            "ResolveMBOut", ",", "ParameterChoice", ",", "SeriesSolNumber"}], 
            "]"}], "//", "Quiet"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"VarSub", "=", 
        RowBox[{"GenerateRandomPoint", "@", "SeriesSolNumber"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Conic Hull Method of Mellin-Barnes (CHMB)\>\"", ",", "Bold", 
          ",", 
          RowBox[{"FontColor", "\[Rule]", "Orange"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"SumAllSeries", "[", 
        RowBox[{"EvaluateSeriesMBOut", ",", "VarSub", ",", "SumLim", ",", 
         RowBox[{"RunInParallel", "\[Rule]", 
          RowBox[{"OptionValue", "[", "RunInParallel", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Method of Brackets (MoB)\>\"", ",", "Bold", ",", 
          RowBox[{"FontColor", "\[Rule]", "Orange"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"NSeriesSolutionMoB", "[", 
        RowBox[{"SeriesSolutionMoBOut", ",", "VarSub", ",", "SumLim", ",", 
         RowBox[{"RunInParallel", "->", 
          RowBox[{"OptionValue", "[", "RunInParallel", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Numerical Integration of Mellin-Barnes (NMB)\>\"", ",", "Bold", 
          ",", 
          RowBox[{"FontColor", "\[Rule]", "Orange"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"MBNumInt", "[", 
         RowBox[{
          RowBox[{"-", "0.3"}], ",", "15", ",", 
          RowBox[{"Join", "[", 
           RowBox[{"VarSub", ",", 
            RowBox[{"ParameterChoice", "/.", "FixedParameters"}]}], "]"}]}], 
         "]"}], "//", "Quiet"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OptionValue", "[", "UsingFIESTA", "]"}], ",", " ", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<Numerical Integration using FIESTA\>\"", ",", "Bold", ",", 
             RowBox[{"FontColor", "\[Rule]", "Orange"}]}], "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"FIESTAEvaluate", "[", 
            RowBox[{"ParameterChoice", ",", "VarSub"}], "]"}], "//", 
           "Quiet"}], ";"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SamplePoints", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", "2"}], ",", 
        RowBox[{"t", "->", "15"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", 
         FractionBox["1", "10"]}], ",", 
        RowBox[{"t", "->", "10"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", "10"}], ",", 
        RowBox[{"t", "->", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", "15"}], ",", 
        RowBox[{"t", "->", 
         FractionBox["1", "5"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"t", "->", 
         FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "GridListGenerate", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"UsingFIESTA", "->", "False"}], ",", 
     RowBox[{"RunInParallel", "->", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GridListGenerate", "[", 
   RowBox[{"ParameterChoice_", ",", "SumLim_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"GridList", ",", "VarSub"}], "}"}], ",", 
    RowBox[{
     RowBox[{"GridList", "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<Propagator Values `1` for fixed values of {\[Epsilon]=`2`, \
m=`3`}\>\"", ",", 
           RowBox[{"Most", "@", "ParameterChoice"}], ",", 
           RowBox[{"\[Epsilon]", "/.", "FixedParameters"}], ",", 
           RowBox[{"m", "/.", "FixedParameters"}]}], "]"}], ",", 
         "\"\<Series Solution from the Method of Brackets\>\"", ",", 
         "\"\<Series Solution from the Conic Hull Method\>\"", ",", 
         "\"\<Numerical Integration of Mellin-Barnes Representation using \
NIntegrate\>\""}], "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "UsingFIESTA", "]"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"GridList", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         "\"\<Numerical Integration of Feynman Parametrization using FIESTA\>\
\""}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"GridList", "//=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"PrintTemporary", "[", 
             RowBox[{"\"\<Evaluating Series Solution \>\"", ",", "j"}], "]"}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"TempList", "=", 
             RowBox[{"{", 
              RowBox[{"StringForm", "[", 
               RowBox[{"\"\<Series Solution `1`: `2`\>\"", ",", "j", ",", 
                RowBox[{"SamplePoints", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "}"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"SeriesSolutionMoBOut", "=", 
             RowBox[{"Block", "[", 
              RowBox[{
               RowBox[{"{", "Print", "}"}], ",", 
               RowBox[{"SeriesSolutionMoB", "[", 
                RowBox[{"ParameterChoice", ",", "j"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"EvaluateSeriesMBOut", "=", 
             RowBox[{"Block", "[", 
              RowBox[{
               RowBox[{"{", "Print", "}"}], ",", 
               RowBox[{
                RowBox[{"EvaluateSeries", "[", 
                 RowBox[{"ResolveMBOut", ",", "ParameterChoice", ",", "j"}], 
                 "]"}], "//", "Quiet"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"VarSub", "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"SamplePoints", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "FixedParameters"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"TempList", ",", 
              RowBox[{"Block", "[", 
               RowBox[{
                RowBox[{"{", "Print", "}"}], ",", 
                RowBox[{"NSeriesSolutionMoB", "[", 
                 RowBox[{
                 "SeriesSolutionMoBOut", ",", "VarSub", ",", "SumLim", ",", 
                  RowBox[{"RunInParallel", "->", 
                   RowBox[{"OptionValue", "[", "RunInParallel", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"TempList", ",", 
              RowBox[{"Block", "[", 
               RowBox[{
                RowBox[{"{", "Print", "}"}], ",", 
                RowBox[{"SumAllSeries", "[", 
                 RowBox[{
                 "EvaluateSeriesMBOut", ",", "VarSub", ",", "SumLim", ",", 
                  RowBox[{"RunInParallel", "\[Rule]", 
                   RowBox[{"OptionValue", "[", "RunInParallel", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"TempList", ",", 
              RowBox[{"Block", "[", 
               RowBox[{
                RowBox[{"{", "Print", "}"}], ",", 
                RowBox[{
                 RowBox[{"MBNumInt", "[", 
                  RowBox[{
                   RowBox[{"-", "0.3"}], ",", "5", ",", 
                   RowBox[{"Join", "[", 
                    RowBox[{"VarSub", ",", 
                    RowBox[{"ParameterChoice", "/.", "FixedParameters"}]}], 
                    "]"}]}], "]"}], "//", "Quiet"}]}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "UsingFIESTA", "]"}], ",", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"TempList", ",", 
                RowBox[{"Block", "[", 
                 RowBox[{
                  RowBox[{"{", "Print", "}"}], ",", 
                  RowBox[{
                   RowBox[{"FIESTAEvaluate", "[", 
                    RowBox[{"ParameterChoice", ",", "VarSub"}], "]"}], "//", 
                   "Quiet"}]}], "]"}]}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", "TempList"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "NumberOfSolutions"}], "}"}]}], "]"}]}], "]"}], 
       "&"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "@", "GridList"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.841626337472991*^9, 3.8416263419873734`*^9}, {
   3.8416263748516693`*^9, 3.8416264583034143`*^9}, {3.84162655981927*^9, 
   3.841626565052973*^9}, 3.8416269530080633`*^9, {3.841627462741536*^9, 
   3.8416275605816507`*^9}, {3.841627605150369*^9, 3.841627619360487*^9}, 
   3.8416276589612093`*^9, {3.8416277369319687`*^9, 3.841627762701429*^9}, {
   3.8416278196449385`*^9, 3.8416278202028008`*^9}, {3.8416278633210516`*^9, 
   3.8416278643909636`*^9}, {3.8416278957518787`*^9, 3.841627897001122*^9}, {
   3.8416279357978*^9, 3.841627936448823*^9}, {3.841628092953477*^9, 
   3.8416281224999027`*^9}, {3.8416281656036415`*^9, 
   3.8416281665152082`*^9}, {3.841636161344857*^9, 3.841636162831301*^9}, {
   3.841636474636076*^9, 3.8416364969037523`*^9}, {3.8416412990105305`*^9, 
   3.8416413198225164`*^9}, {3.8416413575117073`*^9, 3.841641408003689*^9}, {
   3.8416414532460165`*^9, 3.8416414631364517`*^9}, 3.841641548553731*^9, {
   3.841641605083804*^9, 3.841641606599017*^9}, {3.841641710311256*^9, 
   3.8416417106533346`*^9}, {3.8416417728745937`*^9, 
   3.8416417736993904`*^9}, {3.8416418565895505`*^9, 3.841641882029746*^9}, {
   3.8416482468509426`*^9, 3.8416482513030033`*^9}, {3.841649210802772*^9, 
   3.8416492110371056`*^9}, 3.841649364012573*^9, 3.841649518819025*^9, {
   3.841650528230186*^9, 3.8416505314638033`*^9}, {3.8416511342305408`*^9, 
   3.841651140137742*^9}, {3.841651199138672*^9, 3.841651279250916*^9}, {
   3.841651702408807*^9, 3.8416517032367263`*^9}, {3.841651742592207*^9, 
   3.8416517450916004`*^9}, {3.84166448343836*^9, 3.841664525426707*^9}, {
   3.8417279778041897`*^9, 3.841727989237623*^9}, {3.841728031865671*^9, 
   3.841728168533332*^9}, {3.8417282208938637`*^9, 3.8417284099033623`*^9}, {
   3.8417284678089333`*^9, 3.841728510046208*^9}, {3.841728545257921*^9, 
   3.841728661877058*^9}, {3.8417286985882177`*^9, 3.841728772314395*^9}, {
   3.8417288458660183`*^9, 3.841728878249185*^9}, {3.841728911153685*^9, 
   3.841729021771522*^9}, {3.8417290570195208`*^9, 3.8417290790471973`*^9}, {
   3.8417291490784073`*^9, 3.841729153968974*^9}, {3.841730593594936*^9, 
   3.8417307375864973`*^9}, {3.841730783663198*^9, 3.841730784781364*^9}, {
   3.8417309128078136`*^9, 3.841730915076706*^9}, {3.841731083120932*^9, 
   3.841731111612299*^9}, {3.841733512574566*^9, 3.84173359350399*^9}, {
   3.841733632459758*^9, 3.841733734562502*^9}, {3.8417338057275*^9, 
   3.84173380762506*^9}, {3.84173387579673*^9, 3.841733922052805*^9}, {
   3.841734015497066*^9, 3.841734057109993*^9}, {3.841734362970799*^9, 
   3.841734380569261*^9}, {3.841734520433123*^9, 3.841734553698395*^9}, {
   3.84173471585275*^9, 3.8417347176531878`*^9}, {3.841734761469982*^9, 
   3.841734761882203*^9}, {3.8417357598487883`*^9, 3.841735768900442*^9}, {
   3.841735801076213*^9, 3.8417358563123493`*^9}, {3.8417360466976986`*^9, 
   3.8417360742251253`*^9}, 3.841736183035823*^9, {3.841894144768504*^9, 
   3.841894187654773*^9}, {3.841895441318625*^9, 3.841895443066921*^9}, {
   3.84189633837706*^9, 3.84189642994753*^9}, {3.841896484710238*^9, 
   3.841896487725521*^9}, {3.841897548878244*^9, 3.8418975791489134`*^9}, {
   3.8418977025634236`*^9, 3.8418977289724274`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"eddfc7c9-5e60-49b8-9d9e-2fec4861d406"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison for Fixed Points in Tabular Form", "Subsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.8416367950150986`*^9, 3.8416368332441287`*^9}, {
  3.841641180425043*^9, 3.8416411874495697`*^9}, {3.841713150646024*^9, 
  3.841713151055928*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"45d0beaa-d2b1-470a-b4cc-3d7e3cd589c5"],

Cell["\<\
We compare numerically, for some fixed sample points, the series solutions \
obtained from the MoB and CHMB with numerical integration of MB and FIESTA \
4.2.\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJwdy00ow3EAh/HRcpADVgvNbDvgMCYHL0XbUMs2B0qricO81FZrokUc5mWN
kIhEaibaalFysEnEvOyyZo1xMKN5SW1KbFPe8vv+D0+f08NV6Zo6k2k0GosE
5cKuQ/V0VDz+5vLAs+JGP1R6RgPwSsTI0xIv2a0F8IDjZY8QT2ZjlD2fEvcY
ccvppnxwRL3Ql83wQzFruH6P+BN5lsJuWZr0ZiUqfr8XyKCRzW+GPgOrDYbK
8rQwo1xAaTdW98IJ+vogtHCYc7B2VWSFFVbJJgwfa46gmac7p76Nxxf4msuM
ww57XQIWtpmNQeKFYmgZGoypFsiVtNvhRpU8/5bITJksgpqsQCn8E5ZUQ+f8
cg0M2E4oacpKNZzhF+ihNGl7ACpPY5Q8W01fmLgbTu+HodzaR7hDf32CmXeK
CGxeD8ahq8Hx8UVcWlhLwEWR6RvKciK/sOU6xfRNVOn3p+A/mUoBBQ==
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b0047723-41c3-4d24-8a61-9e32cd4cce6d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Propagator Set 1 ",
 StyleBox["(Non-resonant Case)",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}, {
  3.8416420032649283`*^9, 3.841642008337268*^9}, {3.8485648664065247`*^9, 
  3.8485648730986266`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"91897184-508b-4c8e-ade0-a598750adfbe"],

Cell[TextData[{
 "Here we numerically compute, for fixed sample points, the series solutions \
as well as numerically integrate the MB integral for propagator powers ",
 StyleBox["PropagatorSet1",
  FontSlant->"Italic"],
 " and print the results in tabular form.\nWe do not compare the results with \
FIESTA for this case because it took much longer than usual to compute which \
we suspect is due to non-integer choice of propagator powers in ",
 StyleBox["PropagatorSet1",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdy00og3EAx/GRHKS8rB6UzUaZNC85DDHbjJaZA7VWKzt4q6lFpInDvKyI
EnGbZmptNZQcbFLLy3BZszAXjGakbCU2aoT/7zl8+5y+3K6Bjt5kBoPBJkGF
qO9AuxCRzL4deeFpefsFVHunA/BazCzQEa/YnTzo5vjYU0TPUox26Et2NkPc
dp3RPjojPujPY15ASf5kyz7x5/VZDgdb0+U3axHJ+0NFKzSy+UroN+RrYFBQ
oINZ1RW0DqNwGM6lWMehhUMtQ+m62AZrbLItGDruP4TmwoFz+tsMv8Aoi4rD
HkfTJyzRmI23xEvVhAkajGkWyJV1O+BmvaL4jkilzpfB/txAFfwVVQqha8XU
CAN2Dy1DXauFi3zeCJQn7YxB9UmMttDeqA8R90KZozDIkobhbkr0CWbfq16h
0nobh0dtzo8EUWijEtBs1/9Bgc6R8U10N7uZsG5Vw4eul9JK2JCjqoWCIm0D
pDY8tP9hyQ+5
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5c8e4ae1-a7f8-4881-abc7-f17f1d3c1250"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SumLim", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy", " ", 
    "of", " ", "series", " ", "solutions"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GridList", "=", 
   RowBox[{"GridListGenerate", "[", 
    RowBox[{"PropagatorSet1", ",", "SumLim", ",", 
     RowBox[{"RunInParallel", "->", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"GridList", ",", 
   RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8416408840613394`*^9, 3.8416409148921733`*^9}, {
  3.8416410499774857`*^9, 3.841641059976634*^9}, {3.841641786266899*^9, 
  3.8416418096409087`*^9}, {3.841642106190586*^9, 3.8416421220120583`*^9}, {
  3.841648627462413*^9, 3.841648628524765*^9}, {3.841664025438802*^9, 
  3.8416640362907925`*^9}, {3.8417342906168947`*^9, 3.8417342911347923`*^9}, {
  3.8417360813102984`*^9, 3.841736082267508*^9}, {3.8418977619946885`*^9, 
  3.841897764605111*^9}, {3.841898336489441*^9, 3.8418983489701*^9}, {
  3.8419735625215144`*^9, 
  3.8419735655136037`*^9}},ExpressionUUID->"45c4c5ee-c2c0-45a7-8bbb-\
0eb88f29bfba"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     InterpretationBox["\<\"Propagator Values \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\",\\\", \
RowBox[{SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"3\\\"]}], \\\",\\\", \
RowBox[{SubscriptBox[\\\"a\\\", \\\"3\\\"], \\\"\[Rule]\\\", \
FractionBox[\\\"11\\\", \\\"7\\\"]}], \\\",\\\", RowBox[{SubscriptBox[\\\"a\\\
\", \\\"4\\\"], \\\"\[Rule]\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\",\\\
\", RowBox[{SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"\[Rule]\\\", FractionBox[\
\\\"9\\\", \\\"8\\\"]}]}], \\\"}\\\"}]\\) for fixed value of \
{\[Epsilon]=\\!\\(\\*FractionBox[\\\"1\\\", \\\"10\\\"]\\), \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)}\"\>",
      StringForm[
      "Propagator Values `1` for fixed value of {\[Epsilon]=`2`, m=`3`}", {
       Subscript[$CellContext`a, 1] -> Rational[1, 2], 
        Subscript[$CellContext`a, 2] -> Rational[1, 3], 
        Subscript[$CellContext`a, 3] -> Rational[11, 7], 
        Subscript[$CellContext`a, 4] -> Rational[8, 5], 
        Subscript[$CellContext`a, 5] -> Rational[9, 8]}, 
       Rational[1, 10], 1],
      Editable->
       False], "\<\"Series Solution from the Method of Brackets\"\>", \
"\<\"Series Solution from the Conic Hull Method\"\>", "\<\"Numerical \
Integration of Mellin-Barnes Representation using NIntegrate\"\>"},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"1\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \\\"2\
\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \\\"15\\\"}]}], \
\\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       1, {$CellContext`s -> 2, $CellContext`t -> 15}],
      Editable->False], 
     RowBox[{"-", "0.31288775063286484`"}], 
     RowBox[{"-", "0.31288775063287133`"}], 
     RowBox[{"-", "0.31279313933223346`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"2\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"10\\\"]}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\
\[Rule]\\\", \\\"10\\\"}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       2, {$CellContext`s -> Rational[1, 10], $CellContext`t -> 10}],
      Editable->False], 
     RowBox[{"-", "0.43723239719018253`"}], 
     RowBox[{"-", "0.43723239719018636`"}], 
     RowBox[{"-", "0.43723239670458075`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"3\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
\\\"10\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \\\"5\\\"}]}], \
\\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       3, {$CellContext`s -> 10, $CellContext`t -> 5}],
      Editable->False], 
     RowBox[{"-", "0.3658189690433799`"}], 
     RowBox[{"-", "0.3658189690433682`"}], 
     RowBox[{"-", "0.3880154796659623`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"4\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
\\\"15\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"]}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       4, {$CellContext`s -> 15, $CellContext`t -> Rational[1, 5]}],
      Editable->False], 
     RowBox[{"-", "0.6039689729403855`"}], 
     RowBox[{"-", "0.6039689729403851`"}], 
     RowBox[{"-", "0.6039689696638633`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"5\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\"t\\\", \
\\\"\[Rule]\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       5, {$CellContext`s -> Rational[1, 2], $CellContext`t -> 
        Rational[1, 2]}],
      Editable->False], 
     RowBox[{"-", "0.9607577682134684`"}], 
     RowBox[{"-", "0.9607577682134685`"}], 
     RowBox[{"-", "0.9607560951948833`"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8416412730720263`*^9, 3.841641926554567*^9, 
  3.84164219290547*^9, 3.841648726967032*^9, 3.841649311636772*^9, 
  3.841649462539317*^9, 3.8416496374931383`*^9, 3.841650657580282*^9, 
  3.8416514035390215`*^9, 3.8416641562787333`*^9, 3.841664656405205*^9, 
  3.8417261552473583`*^9, 3.841727679253792*^9, 3.841734140600623*^9, 
  3.841734665290626*^9, 3.84173598972495*^9, 3.841736158568931*^9},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->"Out[87]=",ExpressionUUID->"35c062af-e5b9-4aac-aed8-4087dc219d48"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Propagator Set 2 ",
 StyleBox["(Resonant Case)",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}, {
  3.8416420032649283`*^9, 3.841642008337268*^9}, {3.841642136442626*^9, 
  3.841642137011484*^9}, {3.841713147394055*^9, 3.841713147864544*^9}, {
  3.8485648749785976`*^9, 3.8485648794496393`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"baa775ba-b4bc-468c-87bd-4e37c8c5be3c"],

Cell[TextData[{
 "Here we do the same numerical analysis as in the previous step. In \
addition, we also use FIESTA 4.2 for comparison as it works well for \
PropagatorSet1. To use FIESTA, we set the option ",
 StyleBox["UsingFIESTA->True",
  FontSlant->"Italic"],
 " in function ",
 StyleBox["GridListGenerate[]",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdy2kog3EAx/GRvJByrB7UNleOmCMvhhhmWOYoai0rS66aGnJEvHCtiMji
lWMobTVEXjCp5ZittFiYNxjNkTIljEL4/54X3z6vvuHVTeV1ngwGI5IEi7Pr
dxRjLsHQy54VmhPLTqDMOmCH5znMUCXxjFMZA41hR5x+okn9TtvyKbIMEtcM
FtrbTdcRtIUwT6CA1Ve4Tfx5ehDD5iJf8cWcS/B6k1QEVRyuBNp6WHLo4IUq
YUBqEq1exW+Fw16L3XA+jJqAwoUcLUzTilagc79hF2oimo7pb/nuET6zKTes
1ed9wFi5RnVJPJX2TsMelc88DBfV6OFyZnH0FZHyHkmADcH2FPibncyHhsnp
XGjXmWgZsnQFHOfGtEOxx3oXlB2800bocjucxC2nfyd0sIV3cMPr+R4GXkuf
oGTx0g33Sjbfvoh8LfUFNbqOP8hT6v2+icZ8IxNmzMi50PAYlwyzgqTpkBep
yILUkom21/YthI3xnDI47rkjge6o0gponjDKoUXtpJ3dmKqDVaOmNlhwvtoJ
D9XsPvgP48dAQg==
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"40cbfe23-2219-4472-8ae6-eaa8b7ffa4cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SumLim", "=", "50"}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy", " ", 
    "of", " ", "series", " ", "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GridList", "=", 
   RowBox[{"GridListGenerate", "[", 
    RowBox[{"PropagatorSet2", ",", "SumLim", ",", 
     RowBox[{"UsingFIESTA", "->", "True"}], ",", 
     RowBox[{"RunInParallel", "->", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"GridList", ",", 
   RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8416408840613394`*^9, 3.841640939174657*^9}, {
   3.841641067137415*^9, 3.841641067952688*^9}, {3.8416418201325445`*^9, 
   3.841641833243558*^9}, {3.8416418997048674`*^9, 3.841641902038025*^9}, {
   3.8416421418495417`*^9, 3.8416421474326086`*^9}, {3.841648640818577*^9, 
   3.8416486481762085`*^9}, {3.8417340823947077`*^9, 3.8417340900670633`*^9}, 
   3.8417342846213913`*^9, {3.841898365381617*^9, 3.8418983656997666`*^9}, 
   3.8419735783436966`*^9},ExpressionUUID->"646d0725-19ab-4435-bca5-\
26aebae09f08"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     InterpretationBox["\<\"Propagator Choice \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{SubscriptBox[\\\"a\\\", \\\"1\\\"], \\\"\[Rule]\\\", \
\\\"1\\\"}], \\\",\\\", RowBox[{SubscriptBox[\\\"a\\\", \\\"2\\\"], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{SubscriptBox[\\\"a\\\", \
\\\"3\\\"], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{SubscriptBox[\\\"a\\\", \\\"4\\\"], \\\"\[Rule]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{SubscriptBox[\\\"a\\\", \\\"5\\\"], \\\"\[Rule]\\\", \\\"1\
\\\"}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Propagator Choice ``", {
       Subscript[$CellContext`a, 1] -> 1, Subscript[$CellContext`a, 2] -> 1, 
        Subscript[$CellContext`a, 3] -> 1, Subscript[$CellContext`a, 4] -> 1, 
        Subscript[$CellContext`a, 5] -> 1}],
      Editable->
       False], "\<\"Series Solution from the Method of Brackets\"\>", \
"\<\"Series Solution from the Conic Hull Method\"\>", "\<\"Numerical \
Integration of Mellin-Barnes Representation using NIntegrate\"\>", \
"\<\"Numerical Integration of Feynman Parametrization using FIESTA\"\>"},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"1\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \\\"2\
\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \\\"15\\\"}]}], \
\\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       1, {$CellContext`s -> 2, $CellContext`t -> 15}],
      Editable->False], 
     RowBox[{"-", "320.04614533692416`"}], 
     RowBox[{"-", "3.643541195543662`"}], 
     RowBox[{"-", "3.6435411709709244`"}], 
     RowBox[{"-", "3.6435408100488926`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"2\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"10\\\"]}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\
\[Rule]\\\", \\\"10\\\"}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       2, {$CellContext`s -> Rational[1, 10], $CellContext`t -> 10}],
      Editable->False], 
     RowBox[{"-", "563.7697567918401`"}], 
     RowBox[{"-", "5.200296953876318`"}], 
     RowBox[{"-", "5.200296948594319`"}], 
     RowBox[{"-", "5.200296961052718`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"3\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
\\\"10\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \\\"5\\\"}]}], \
\\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       3, {$CellContext`s -> 10, $CellContext`t -> 5}],
      Editable->False], 
     RowBox[{"-", "385.8233009070488`"}], 
     RowBox[{"-", "3.4938444031924973`"}], 
     RowBox[{"-", "3.49384442693486`"}], 
     RowBox[{"-", "3.4938438385991257`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"4\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
\\\"15\\\"}], \\\",\\\", RowBox[{\\\"t\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"]}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       4, {$CellContext`s -> 15, $CellContext`t -> Rational[1, 5]}],
      Editable->False], 
     RowBox[{"-", "363.2385021678016`"}], 
     RowBox[{"-", "4.396313790609668`"}], 
     RowBox[{"-", "4.3963138045273045`"}], 
     RowBox[{"-", "4.39631375224307`"}]},
    {
     InterpretationBox["\<\"Series Solution \\!\\(\\*RowBox[{\\\"5\\\"}]\\): \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"s\\\", \\\"\[Rule]\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\"t\\\", \
\\\"\[Rule]\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}]}], \\\"}\\\"}]\\)\"\>",
      StringForm[
      "Series Solution `1`: `2`", 
       5, {$CellContext`s -> Rational[1, 2], $CellContext`t -> 
        Rational[1, 2]}],
      Editable->False], 
     RowBox[{"-", "8.889384672121722`"}], 
     RowBox[{"-", "8.889384672121718`"}], 
     RowBox[{"-", "8.88938510171736`"}], 
     RowBox[{"-", "8.889384084409553`"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8416410336681786`*^9, 3.841641128333765*^9, 
  3.841642064735338*^9, 3.841642315533679*^9, 3.841648782124956*^9, 
  3.8416642213431168`*^9, 3.84166472372211*^9, 3.841726231463753*^9, 
  3.84172772197701*^9, 3.841734223966166*^9, 3.841734468213046*^9, 
  3.841734739127631*^9, 3.841735166761077*^9},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->
  "Out[104]=",ExpressionUUID->"daf09492-7c28-4142-8569-0525448f73d7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison for Random Points", "Subsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7fea417d-8fcf-46db-aab3-4e3e2134b01a"],

Cell["\<\
We compare numerically, for randomly generated points, the series solutions \
obtained from the MoB and CHMB with numerical integration of MB and FIESTA \
4.2.\
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJwdy00ow3EAh/HRcsABq4W22Rxw8Bblpay9UMvGgdJq4uCttloTiTiMmdGU
l0i08hJNLYSDTUrMyy5ijXEwL81LaluJbcqQ3/d/ePqcHl6TprY1mkajsUmw
StB2oBzzi0be7WfwNLfGBRVng254LWSkqYlXnIZMuM895+iIx5NByo4viWOY
uGlzUD5Z/efQmcJwQRFroHKP+ON7lcJ2Wbz0dsEv+njMk0E9J7sOOrWsRnhf
lKaGicV5lBY9vxMa6St9cJHLnILlS0IzLDFL1qH3SHUI59M1F9S39vwGA2xm
CLZYKsIwq3Fe7yFeyvtNUKuPXYQ8SbMFrpVVZdwRmTGjOVCV7C6Af4J8PrRN
m8TQvXpMSVOUKuFEdmYXlEZt90LFSZAyfVXc7SXuehN64D27/Bnu0AMvMOlB
7oN1K54QtFdbP7+JczPLYTgrNESgLNX3C+tvYgwR4kPc1jg06oY2YGGUifIf
+9gKWg==
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8b7d2cab-48ff-46ed-ae78-3401926e671c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Propagator Set 1 ",
 StyleBox["(Non-resonant Case)",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}, {
  3.8416420032649283`*^9, 3.841642008337268*^9}, {3.848564894902308*^9, 
  3.8485649018816414`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"f1d20084-43e5-4833-9e58-3263bc7539b3"],

Cell[TextData[{
 "Here we compare the numerical results for random points using the internal \
function ",
 StyleBox["RandomPointComparison[]",
  FontSlant->"Italic"],
 " for propagator powers in ",
 StyleBox["PropagatorSet1",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdy00og3EAx/GRHKS8rB6UvSqkMTlsxMyMlm0O1Fqt7OCtphaRiIO3FVEi
UpqGWlvNlBxsUsvLcBELc/HavCS2Ehs1wv/3HL59Tl9eY3t9SyyDweCQoFra
um2YDMrG3naP4EFB3SnUHY344UUFk2MknrMbcqCHe8weJnqnw7SdX4rDUeKa
+5D23hU8hr4M5imUZQ7VbBF/Xp+UsEOVqLxcDMre74QqaGILNNA3kKmHNyKO
EaaIhbQOk6QLjsdZ++ESl5qB8uUKGyy2KVZhYK9tB1r47Sf053x4hiEWFYHN
jqpPmKu3mK6IZ9pBMxwwJSxBnqLJAZ1l6uxrIhU/kQ/b0v1F8FdaKIHuWXMl
9Nu9tAxdiQFOCXK6oTJmvQ/q9sO0fHtlT4C4GUjuhTcs+QPciAs9wtRb7SvU
WK8icLfW9RElSmxUFFrsPX9QZHQkfRM91R4mLF3QC6D7Oa8QlqdpS6Aoy1AO
qRUv7QtPPAdT5+Ot8B+oohh1
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"301e0451-2f2e-43ae-8e55-3c6911bda290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesSolNumber", "=", "3"}], ";", " ", 
  RowBox[{"(*", " ", "INPUT", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SumLim", "=", "100"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy", " ", 
    "of", " ", "series", " ", "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"RandomPointComparison", "[", 
   RowBox[{"SeriesSolNumber", ",", "PropagatorSet1", ",", "SumLim", ",", 
    RowBox[{"RunInParallel", "->", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.841641560675262*^9, 3.841641587261566*^9}, {
   3.841641628168502*^9, 3.841641628668331*^9}, {3.841641940167384*^9, 
   3.841641961839789*^9}, {3.8416420260471263`*^9, 3.8416420449717007`*^9}, {
   3.8416486672810607`*^9, 3.841648668749464*^9}, {3.8417328602776413`*^9, 
   3.841732860911257*^9}, {3.84173422214048*^9, 3.841734222687203*^9}, {
   3.841735623682969*^9, 3.8417356314357047`*^9}, {3.8417356805087223`*^9, 
   3.8417356807041826`*^9}, 3.8418244210679483`*^9, {3.841896911005005*^9, 
   3.8418969131900187`*^9}, {3.8418969583959703`*^9, 3.841896965404228*^9}, {
   3.841897438269393*^9, 3.8418974634339905`*^9}, {3.8418975056204243`*^9, 
   3.8418975060265512`*^9}, {3.841897592774971*^9, 3.841897594141693*^9}, {
   3.8419735961895857`*^9, 3.841973601415903*^9}, {3.8485649672556267`*^9, 
   3.848564968064464*^9}, {3.8485650068676767`*^9, 3.8485650095006337`*^9}, {
   3.8485650459252157`*^9, 3.848565046361043*^9}, {3.8485651319144974`*^9, 
   3.848565132460037*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"d2c42cc5-4c26-4ecd-a892-1569d956daf9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Generated Random Point: \"\>",
    StripOnInput->False,
    FontWeight->Bold,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "55.64803084146398`"}], ",", 
     RowBox[{"t", "\[Rule]", "43.920098358079514`"}]}], "}"}]}],
  SequenceForm[
   Style["Generated Random Point: ", FontColor -> RGBColor[0, 0, 1], 
    Bold], {$CellContext`s -> 55.64803084146398, $CellContext`t -> 
    43.920098358079514`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485651834488983`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"13adf80e-28c6-4fa7-a708-40c3a5d9c77b"],

Cell[BoxData[
 StyleBox["\<\"Conic Hull Method of Mellin-Barnes (CHMB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485651834548836`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"262568c9-976c-4dcf-8bbe-b0bbedd742da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.08747409309653459`"}]}],
  SequenceForm["Numerical Result: ", -0.08747409309653459],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485651848062677`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"820e0955-8e1c-48b8-afaa-58fbc66cf07b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "1.3555205875595784`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 1.3555205875595784`, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485651848112545`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"6ea3b08d-de1b-402f-82d7-39458d2148e0"],

Cell[BoxData[
 StyleBox["\<\"Method of Brackets (MoB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485651848142476`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"a4746f46-7a54-4a3c-8ad3-d2611ee36e79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.08747415812301496`"}]}],
  SequenceForm["Numerical Result: ", -0.08747415812301496],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.84856519973694*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"3f21fe99-9613-4ff4-8aa0-6c6d0821f7b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "14.929699254975038`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 14.929699254975038`, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.848565199740929*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"3174e5aa-f8b3-4252-9890-1d28f69f7547"],

Cell[BoxData[
 StyleBox["\<\"Numerical Integration of Mellin-Barnes (NMB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.848565199744919*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"faf73ee9-92ce-443d-9ada-701797d16060"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.08747461390132731`"}]}],
  SequenceForm["Numerical Result: ", -0.08747461390132731],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485652045151668`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"c7e7b4ea-11c9-4a6a-9460-a9fe8df4b39a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "4.7770843741680915`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 4.7770843741680915`, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.848564827910493*^9, 3.8485649402408953`*^9, 3.8485649721335807`*^9, {
   3.848565010466051*^9, 3.8485650515890603`*^9}, 3.8485650921234126`*^9, 
   3.8485651426068974`*^9, 3.8485652045191483`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"d0330d37-7564-4bb6-8237-ba93f72fc38f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Propagator Set 2 ",
 StyleBox["(Resonant Case)",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.828600380262989*^9, 3.8286003933706565`*^9}, {
  3.8411066661534176`*^9, 3.841106678407673*^9}, {3.841106726709469*^9, 
  3.8411067626483593`*^9}, {3.841636776281041*^9, 3.841636782926712*^9}, {
  3.8416420032649283`*^9, 3.841642008337268*^9}, {3.841642053113385*^9, 
  3.8416420537017937`*^9}, {3.848564910047804*^9, 3.848564910482663*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"97a33cf7-5f5b-44d9-8529-835b4245d5fd"],

Cell[TextData[{
 "Here we compare the numerical results for random points using the internal \
function ",
 StyleBox["RandomPointComparison[]",
  FontSlant->"Italic"],
 " for propagator powers in ",
 StyleBox["PropagatorSet2",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdy00og3EAx/GH5CDlZfWg7FUhzUsOQ8zMaBkOlFYrO3irqUWkiYO3p4gS
kcs0U2ursZKDTWrexi4LYS5em5fEVsIohP/vOXz7nL7Cpo761kiKovgkWCNr
29JNBuVjLzs+uJ9Tdww1vhE/PCvj8PXEU15jBnQLDnjDRM/0O2vXp9I7Slxx
eVlvncEDeJTCOYby1KGqDeLP84MKdlbHqs4XgvLXm9xqyPDEDfBoIFULryR8
PUwoyGW1M9JuOB5l6YdmAT0DFYtlVlhoVTpgYLd9G5pEHYfst3z3CENcOgxb
7BUfMFNrYi6IJ+pBIxxgYsxQqGy2w+WSmvRLIh09kQ3bk/358FeWJ4WuWWM5
9Ns8rJSmSAenxBk9UBWx2gc1e++sIlu5IUBcD8T3wiuu4g6uRYXuYeK1+hk2
WC7CcKfW+fZFlFrpL2iyGf6gRG+P+ya6K90cWDyvFUPXY1YeLE1SF0FJmq4U
0kse1idhwRxkHJtm+A+xABmw
  "],
 FontSize->10,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0100ba5d-1496-45cc-9051-aa3b74784768"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SeriesSolNumber", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", " ", "INPUT", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SumLim", "=", "200"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Increase", " ", "this", " ", "for", " ", "better", " ", "accuracy", " ", 
    "of", " ", "series", " ", "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"RandomPointComparison", "[", 
   RowBox[{"SeriesSolNumber", ",", "PropagatorSet2", ",", "SumLim", ",", 
    RowBox[{"UsingFIESTA", "->", "True"}], ",", 
    RowBox[{"RunInParallel", "->", "True"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.841641560675262*^9, 3.841641587261566*^9}, {
   3.841641628168502*^9, 3.841641628668331*^9}, {3.841641940167384*^9, 
   3.841641961839789*^9}, {3.8416420260471263`*^9, 3.8416420666664414`*^9}, {
   3.8416486755242095`*^9, 3.841648677929921*^9}, {3.841651772694922*^9, 
   3.84165177345389*^9}, {3.841664318801092*^9, 3.8416643195570707`*^9}, {
   3.841727745532305*^9, 3.841727769934758*^9}, {3.841730953845031*^9, 
   3.841730962430373*^9}, {3.841731063659699*^9, 3.841731067542357*^9}, {
   3.8417311237390738`*^9, 3.841731128347877*^9}, 3.841731761637761*^9, {
   3.841732667626767*^9, 3.841732667944474*^9}, {3.841733087438746*^9, 
   3.841733118563366*^9}, {3.841895648011346*^9, 3.8418956484389553`*^9}, {
   3.841896451314578*^9, 3.841896452046115*^9}, {3.841896494712438*^9, 
   3.841896495106388*^9}, {3.841897688231393*^9, 3.841897688581456*^9}, 
   3.841973584094597*^9},ExpressionUUID->"fd274320-5718-49e5-99b3-\
b0175b23e293"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Generated Random Point: \"\>",
    StripOnInput->False,
    FontWeight->Bold,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "47.478579942023046`"}], ",", 
     RowBox[{"t", "\[Rule]", "0.9456425304097033`"}]}], "}"}]}],
  SequenceForm[
   Style["Generated Random Point: ", FontColor -> RGBColor[0, 0, 1], 
    Bold], {$CellContext`s -> 47.478579942023046`, $CellContext`t -> 
    0.9456425304097033}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896498357864*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"4a47770b-3065-4cb6-a17d-7324b6049b8d"],

Cell[BoxData[
 StyleBox["\<\"Conic Hull Method of Mellin-Barnes (CHMB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896498366531*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"969a6199-77c3-4978-88cb-179486b78d99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.397953919484948`"}]}],
  SequenceForm["Numerical Result: ", -2.397953919484948],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896501253808*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"67d02f42-f943-40d2-8631-d622bcf15b31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "2.895869`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 2.895869, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896501264639*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"b9f2097f-f723-4546-a1cf-6d7701bfd4e8"],

Cell[BoxData[
 StyleBox["\<\"Method of Brackets (MoB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896501272415*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"eb3bbfa7-ba92-4f3a-9707-9715e6d87076"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "104.18183427807459`"}]}],
  SequenceForm["Numerical Result: ", -104.18183427807459`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896509256299*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"d275a3e8-5a60-46f6-ab82-2f0a06967846"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "8.001941`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 8.001941, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.8418965092682247`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"10c779a9-e837-428b-b09e-a1ff82a9713d"],

Cell[BoxData[
 StyleBox["\<\"Numerical Integration of Mellin-Barnes (NMB)\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.8418965092760687`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"e753c21b-5182-4dd0-b5f4-c4233c1b991b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.397953918398338`"}]}],
  SequenceForm["Numerical Result: ", -2.397953918398338],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.8418965244528227`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"6ccfc89d-9c57-4c2e-839f-6056c7b32b2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "15.126389`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 15.126389, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896524467305*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"b2e5cf8e-8f65-4896-bc3c-f9e8b02a2634"],

Cell[BoxData[
 StyleBox["\<\"Numerical Integration using FIESTA\"\>",
  StripOnInput->False,
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896524476095*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"75624418-21e3-47d5-931e-dcd814797d5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical Result: \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.397953714194781`"}]}],
  SequenceForm["Numerical Result: ", -2.397953714194781],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896594588317*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"dfb09ebf-8c6c-453a-89b7-3d6ff26fe5f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time Taken \"\>", "\[InvisibleSpace]", "70.203417`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Time Taken ", 70.203417, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.841642103764434*^9, 3.8416517867774134`*^9, {3.8416643094311647`*^9, 
   3.841664328229863*^9}, 3.8417259832683077`*^9, {3.8417277615517273`*^9, 
   3.841727775092491*^9}, 3.841727876769197*^9, {3.8417309373590813`*^9, 
   3.8417309663064947`*^9}, 3.8417311331829157`*^9, 3.8417312267789497`*^9, 
   3.841731330914006*^9, 3.8417314168630953`*^9, 3.841731652429699*^9, 
   3.841731733246681*^9, 3.841731985073799*^9, 3.841732055361614*^9, 
   3.841732554798596*^9, 3.841732626846257*^9, 3.841732669742271*^9, 
   3.841732758203781*^9, 3.8417329404485397`*^9, 3.841733023979577*^9, 
   3.841733125681677*^9, 3.841895501285324*^9, 3.841895649931114*^9, 
   3.841895851387944*^9, 3.84189595993694*^9, {3.841896453412487*^9, 
   3.841896464392256*^9}, 3.841896594597589*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"b9cb1db5-8a84-49e4-9b8d-20345c597dbc"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.1 Inherited,
Background->GrayLevel[0.8],
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Report"}, "StandardReport.nb", CharacterEncoding -> 
       "UTF-8"]]]}, Visible -> False, FrontEndVersion -> 
  "12.3 for Microsoft Windows (64-bit) (May 11, 2021)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"eb495dc1-5481-40ef-9969-8ddbb62f5710"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 416, 7, 114, "Title",ExpressionUUID->"f870d270-d44f-4c91-8771-75ebbf02904c"],
Cell[999, 31, 451, 7, 63, "Author",ExpressionUUID->"61cbca5a-545f-41b3-8d31-5a7ce76f8a7b"],
Cell[1453, 40, 823, 16, 48, "Text",ExpressionUUID->"202ff869-0e48-4c23-b4d5-f69f94033169"],
Cell[CellGroupData[{
Cell[2301, 60, 397, 6, 85, "Section",ExpressionUUID->"eba671f4-b3e1-43fb-8633-8c69789de484"],
Cell[CellGroupData[{
Cell[2723, 70, 482, 7, 55, "Subsection",ExpressionUUID->"ae27bfa2-5a68-4240-be5a-a40dbe9ad0d1"],
Cell[3208, 79, 731, 15, 48, "Text",ExpressionUUID->"ffb2ad63-f4d7-4148-b39b-72ed6c832b88"],
Cell[3942, 96, 374, 8, 65, "Input",ExpressionUUID->"10d2b287-7d2d-4402-98b3-3cab6e001fa5"]
}, Closed]],
Cell[CellGroupData[{
Cell[4353, 109, 497, 7, 55, "Subsection",ExpressionUUID->"34f07c5f-d8f1-4c1b-80b4-c89a29100a92"],
Cell[4853, 118, 888, 19, 48, "Text",ExpressionUUID->"944489b7-9013-4c8c-b185-d6e22103a338"],
Cell[CellGroupData[{
Cell[5766, 141, 355, 5, 43, "Input",ExpressionUUID->"554a1087-2d4c-4f3a-8900-7a07f01803c6"],
Cell[6124, 148, 850, 13, 70, "Print",ExpressionUUID->"89c5cb88-ae53-40c9-8a99-737009a79e3e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7023, 167, 490, 7, 55, "Subsection",ExpressionUUID->"5a3e5293-fd1f-4bc0-96e0-ad79d91f3242"],
Cell[7516, 176, 833, 19, 48, "Text",ExpressionUUID->"128972dc-057b-4621-8e12-c66915419ebe"],
Cell[8352, 197, 549, 12, 65, "Input",ExpressionUUID->"8506d407-13f9-4000-abd0-b425cc996626"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8950, 215, 503, 7, 85, "Section",ExpressionUUID->"32eef148-26aa-4416-9c53-68c64d767699"],
Cell[CellGroupData[{
Cell[9478, 226, 414, 6, 55, "Subsection",ExpressionUUID->"4f949643-f36a-4b15-9feb-4e5abd422542"],
Cell[9895, 234, 936, 15, 48, "Text",ExpressionUUID->"3f9818a4-56c2-40bb-9db0-7aa24bb81b2c"],
Cell[10834, 251, 38866, 691, 335, "Input",ExpressionUUID->"af3cacc2-6a50-49d6-8240-3c9580795ff6"]
}, Closed]],
Cell[CellGroupData[{
Cell[49737, 947, 348, 5, 55, "Subsection",ExpressionUUID->"f54cffe1-a882-4362-900f-352926429c38"],
Cell[50088, 954, 933, 20, 48, "Text",ExpressionUUID->"cdf0121d-b9b9-4fab-b1ce-998f2775718d"],
Cell[CellGroupData[{
Cell[51046, 978, 1981, 47, 106, "Input",ExpressionUUID->"d195103e-1c45-436d-b5a0-a44e7aa24393"],
Cell[53030, 1027, 3886, 102, 70, "Print",ExpressionUUID->"a6d5514f-1e32-4614-8c6d-12b51216d46f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56965, 1135, 310, 5, 55, "Subsection",ExpressionUUID->"83bbe585-60b4-42d4-93f1-a3cc9648fabf"],
Cell[57278, 1142, 2304, 58, 92, "Text",ExpressionUUID->"251f09ee-1103-4020-ba0d-940e2b11d12d"],
Cell[59585, 1202, 2392, 60, 127, "Input",ExpressionUUID->"5d2f11d4-feba-4a88-a875-54a1e7b5bf2a"]
}, Closed]],
Cell[CellGroupData[{
Cell[62014, 1267, 272, 4, 55, "Subsection",ExpressionUUID->"3ee9417a-6bb1-4be8-ac31-8acde9ce105e"],
Cell[62289, 1273, 1149, 26, 66, "Text",ExpressionUUID->"c8b1a898-43ec-4333-8a26-179600d12dcd"],
Cell[63441, 1301, 6184, 165, 484, "Input",ExpressionUUID->"107b33f8-02ac-491c-abf0-e0847fb756ae"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69674, 1472, 402, 6, 85, "Section",ExpressionUUID->"dfce2604-9801-45eb-b270-e8f174b82063"],
Cell[CellGroupData[{
Cell[70101, 1482, 354, 5, 55, "Subsection",ExpressionUUID->"808d54a5-9807-49b5-8572-c69586529e71"],
Cell[70458, 1489, 1171, 25, 48, "Text",ExpressionUUID->"81463052-c7c3-4213-8f6d-43dd8e583b7b"],
Cell[71632, 1516, 4589, 151, 362, "Input",ExpressionUUID->"a5531712-1b14-4962-a664-f7cbd626e3a9"]
}, Closed]],
Cell[CellGroupData[{
Cell[76258, 1672, 409, 6, 55, "Subsection",ExpressionUUID->"a291b179-7766-4d5a-b376-aecc58f68ced"],
Cell[76670, 1680, 663, 14, 48, "Text",ExpressionUUID->"dc53c34e-4201-4f5b-8412-771483b84374"],
Cell[CellGroupData[{
Cell[77358, 1698, 5845, 125, 462, "Input",ExpressionUUID->"ab0ef8c2-a864-48a9-a8e5-1659fffb4177"],
Cell[83206, 1825, 5255, 152, 70, "Print",ExpressionUUID->"566215be-946a-4092-970a-fb03455ded93"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88510, 1983, 553, 8, 55, "Subsection",ExpressionUUID->"e64acc4a-2bfd-42b5-a49a-67d977d6368c"],
Cell[89066, 1993, 1480, 23, 48, "Text",ExpressionUUID->"804c5d57-51ca-457e-9629-17462dfb7da2"],
Cell[90549, 2018, 33336, 766, 2766, "Input",ExpressionUUID->"dca81832-6e00-45a8-8f18-43a9ad655eec"]
}, Closed]],
Cell[CellGroupData[{
Cell[123922, 2789, 525, 7, 55, "Subsection",ExpressionUUID->"0a99b67e-01a1-4f65-b421-35eda7220a51"],
Cell[124450, 2798, 879, 18, 66, "Text",ExpressionUUID->"827a3514-3166-40bb-adc4-3a90c6b4dcdd"],
Cell[125332, 2818, 4455, 150, 127, "Input",ExpressionUUID->"ba48d240-073f-4fbd-90fe-2f0b6c3b9914"],
Cell[129790, 2970, 2039, 35, 66, "Text",ExpressionUUID->"0f1fbb42-bbe0-4d53-b08f-69332c922794"],
Cell[CellGroupData[{
Cell[131854, 3009, 1250, 24, 86, "Input",ExpressionUUID->"d9f7119d-a4f7-48fc-a75e-2f3b3303d9d5"],
Cell[CellGroupData[{
Cell[133129, 3037, 737, 14, 44, "Print",ExpressionUUID->"fb92aef2-e122-4dd3-903d-6837dd6a63aa"],
Cell[133869, 3053, 673, 13, 44, "Print",ExpressionUUID->"8d5b51e5-9d35-4407-8ca2-3412803a8e9f"],
Cell[134545, 3068, 6341, 99, 136, "Print",ExpressionUUID->"312618b4-8e4a-4cae-a8f4-d1dbb44b059d"],
Cell[140889, 3169, 503, 9, 24, "Print",ExpressionUUID->"9b8ec39a-14f7-4fa6-9dc5-80eb09badd77"],
Cell[141395, 3180, 6277, 101, 138, "Print",ExpressionUUID->"9454dd86-3334-4f89-a68c-eb9a7acc93a3"],
Cell[147675, 3283, 505, 9, 24, "Print",ExpressionUUID->"2b0d34ac-03e8-4dfc-b87c-0a3812dcce96"],
Cell[148183, 3294, 6112, 95, 136, "Print",ExpressionUUID->"4ef57b1a-0b87-490f-ac59-d5d29d5c6b92"],
Cell[154298, 3391, 505, 9, 24, "Print",ExpressionUUID->"97202df8-7673-4aa5-b12c-aa852dca8f58"],
Cell[154806, 3402, 6153, 95, 136, "Print",ExpressionUUID->"60e34d4c-fa21-4d1a-9196-78ceb4b88c30"],
Cell[160962, 3499, 505, 9, 24, "Print",ExpressionUUID->"01355355-2a52-4bab-af64-66f550ee2d86"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[161528, 3515, 573, 8, 55, "Subsection",ExpressionUUID->"4a5cb575-f463-4e3b-8fc2-1f5975d98092"],
Cell[162104, 3525, 1716, 41, 84, "Text",ExpressionUUID->"93a2416c-2270-4125-a4cd-176b5f395a7c"],
Cell[CellGroupData[{
Cell[163845, 3570, 1040, 25, 86, "Input",ExpressionUUID->"e256d2f3-83c0-4cab-b936-f3e369d336aa"],
Cell[CellGroupData[{
Cell[164910, 3599, 1709, 33, 24, "Print",ExpressionUUID->"6c3a8b13-2a7e-4a47-a266-fb2eff7b6f14"],
Cell[166622, 3634, 1378, 23, 24, "Print",ExpressionUUID->"e0790833-3a83-42aa-a803-38409a824515"],
Cell[168003, 3659, 1397, 23, 24, "Print",ExpressionUUID->"44979f13-295a-4185-aba1-b954efd40c41"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169473, 3690, 404, 6, 85, "Section",ExpressionUUID->"5ee22ea4-6e01-4c1e-8547-764620c659c1"],
Cell[CellGroupData[{
Cell[169902, 3700, 214, 3, 55, "Subsection",ExpressionUUID->"a839bc96-d0f1-4421-a1b0-504fec76cd88"],
Cell[170119, 3705, 1135, 24, 48, "Text",ExpressionUUID->"b46b6e8a-898a-47b6-bf2f-d9613aaac4c1"],
Cell[171257, 3731, 6865, 189, 502, "Input",ExpressionUUID->"e13f3d25-d918-4c40-b5a2-6ea030022900"]
}, Closed]],
Cell[CellGroupData[{
Cell[178159, 3925, 344, 5, 55, "Subsection",ExpressionUUID->"12f98b99-631a-476b-8a25-39e42a920c50"],
Cell[178506, 3932, 1020, 21, 48, "Text",ExpressionUUID->"a5cf2360-2e94-4d54-85b8-d6ea0b06844b"],
Cell[CellGroupData[{
Cell[179551, 3957, 1297, 19, 43, "Input",ExpressionUUID->"9bda3a24-ed15-4a3a-8c78-80d71775f2f2"],
Cell[CellGroupData[{
Cell[180873, 3980, 564, 9, 24, "Print",ExpressionUUID->"b353d5dd-591b-473f-9828-f373a9016cc6"],
Cell[181440, 3991, 726, 13, 24, "Print",ExpressionUUID->"6bc431dc-b313-45f3-8c1f-060fbaa495e1"],
Cell[182169, 4006, 564, 9, 24, "Print",ExpressionUUID->"2bb291bd-d07f-4e56-aab0-5d64af6e4d73"],
Cell[182736, 4017, 10379, 161, 169, "Print",ExpressionUUID->"0374465f-744d-4bfc-9e28-a2fce9b3c347"],
Cell[193118, 4180, 564, 9, 24, "Print",ExpressionUUID->"e0031207-b36a-4888-9407-f6b69a79dc2b"],
Cell[193685, 4191, 4689, 77, 105, "Print",ExpressionUUID->"96b70e1e-1bf8-4e3b-bb78-5520aa746b06"],
Cell[198377, 4270, 564, 9, 24, "Print",ExpressionUUID->"913ab511-d107-4acd-af57-3c9a59970d0e"],
Cell[198944, 4281, 9965, 156, 169, "Print",ExpressionUUID->"c619acf4-1e0c-4003-b6a3-61dad7b73150"],
Cell[208912, 4439, 564, 9, 24, "Print",ExpressionUUID->"b735352f-ec21-407c-a2b3-775f56a14064"],
Cell[209479, 4450, 5960, 95, 105, "Print",ExpressionUUID->"b374bf77-5b88-47ef-9e2c-65c66e9d44e0"],
Cell[215442, 4547, 562, 9, 24, "Print",ExpressionUUID->"c0a670ed-ffad-41c3-a486-590f44cd49f0"],
Cell[216007, 4558, 3068, 51, 64, "Print",ExpressionUUID->"4caa4421-7936-44c3-ba2c-76c1948ca8fc"],
Cell[219078, 4611, 562, 9, 24, "Print",ExpressionUUID->"316babe0-1570-4380-a261-346df211dd32"],
Cell[219643, 4622, 778, 14, 24, "Print",ExpressionUUID->"c3383249-24f0-4b52-9538-6b1244dd6bbe"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[220482, 4643, 274, 4, 55, "Subsection",ExpressionUUID->"329b9b1a-d5c4-4eef-95ab-2e2b5f8ec37e"],
Cell[220759, 4649, 1323, 28, 48, "Text",ExpressionUUID->"afd67cf4-98b1-4e6f-b217-fde7ea84288d"],
Cell[CellGroupData[{
Cell[222107, 4681, 2933, 46, 86, "Input",ExpressionUUID->"d880199c-2430-42f0-8263-8d0b3931cf1e"],
Cell[CellGroupData[{
Cell[225065, 4731, 1646, 26, 24, "Print",ExpressionUUID->"ec0711a5-db01-4a14-8c4c-9558b4f95647"],
Cell[226714, 4759, 7013, 107, 177, "Print",ExpressionUUID->"8201d9c3-5fb0-4dd5-aa46-18ec997da8ba"],
Cell[233730, 4868, 1440, 22, 24, "Print",ExpressionUUID->"3030d89a-44c2-46a4-8255-130939e1475c"],
Cell[235173, 4892, 1654, 27, 24, "Print",ExpressionUUID->"48c55afc-40b8-47e6-a6a9-398cb9919efa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236888, 4926, 423, 6, 55, "Subsection",ExpressionUUID->"fb9fa6fb-28f2-41ca-866b-a0651125a140"],
Cell[237314, 4934, 1538, 37, 66, "Text",ExpressionUUID->"c60afa7b-380a-4fc2-b6ee-cc23485b637b"],
Cell[CellGroupData[{
Cell[238877, 4975, 1443, 26, 86, "Input",ExpressionUUID->"5cd3992b-9f19-41ca-a23c-8368fe71e80b"],
Cell[CellGroupData[{
Cell[240345, 5005, 2438, 43, 24, "Print",ExpressionUUID->"4f66fd01-ffc1-4f33-a145-fbc5dbaad655"],
Cell[242786, 5050, 2110, 33, 24, "Print",ExpressionUUID->"28957550-e26b-49dc-86a1-1ee5ba139f99"],
Cell[244899, 5085, 2127, 33, 24, "Print",ExpressionUUID->"7b8eaf2b-4ac7-4495-81d3-15ecbe83afc5"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247099, 5126, 304, 5, 85, "Section",ExpressionUUID->"7ba77977-898d-494f-8a18-07a824aa1657"],
Cell[CellGroupData[{
Cell[247428, 5135, 403, 6, 55, "Subsection",ExpressionUUID->"3d9499b5-931b-4a9a-af4f-4707328c8d88"],
Cell[247834, 5143, 1540, 24, 48, "Text",ExpressionUUID->"12baf84a-a453-4609-87df-34ba7e465036"],
Cell[249377, 5169, 17552, 387, 1365, "Input",ExpressionUUID->"eddfc7c9-5e60-49b8-9d9e-2fec4861d406"]
}, Closed]],
Cell[CellGroupData[{
Cell[266966, 5561, 479, 7, 55, "Subsection",ExpressionUUID->"45d0beaa-d2b1-470a-b4cc-3d7e3cd589c5"],
Cell[267448, 5570, 820, 17, 48, "Text",ExpressionUUID->"b0047723-41c3-4d24-8a61-9e32cd4cce6d"],
Cell[CellGroupData[{
Cell[268293, 5591, 532, 11, 53, "Subsubsection",ExpressionUUID->"91897184-508b-4c8e-ade0-a598750adfbe"],
Cell[268828, 5604, 1170, 25, 66, "Text",ExpressionUUID->"5c8e4ae1-a7f8-4881-abc7-f17f1d3c1250"],
Cell[CellGroupData[{
Cell[270023, 5633, 1230, 26, 86, "Input",ExpressionUUID->"45c4c5ee-c2c0-45a7-8bbb-0eb88f29bfba"],
Cell[271256, 5661, 4953, 100, 376, "Output",ExpressionUUID->"35c062af-e5b9-4aac-aed8-4087dc219d48"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[276258, 5767, 623, 12, 53, "Subsubsection",ExpressionUUID->"baa775ba-b4bc-468c-87bd-4e37c8c5be3c"],
Cell[276884, 5781, 1075, 25, 66, "Text",ExpressionUUID->"40cbfe23-2219-4472-8ae6-eaa8b7ffa4cc"],
Cell[CellGroupData[{
Cell[277984, 5810, 1155, 23, 86, "Input",ExpressionUUID->"646d0725-19ab-4435-bca5-26aebae09f08"],
Cell[279142, 5835, 4733, 99, 359, "Output",ExpressionUUID->"daf09492-7c28-4142-8569-0525448f73d7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[283936, 5941, 360, 5, 55, "Subsection",ExpressionUUID->"7fea417d-8fcf-46db-aab3-4e3e2134b01a"],
Cell[284299, 5948, 834, 18, 48, "Text",ExpressionUUID->"8b7d2cab-48ff-46ed-ae78-3401926e671c"],
Cell[CellGroupData[{
Cell[285158, 5970, 530, 11, 53, "Subsubsection",ExpressionUUID->"f1d20084-43e5-4833-9e58-3263bc7539b3"],
Cell[285691, 5983, 934, 23, 48, "Text",ExpressionUUID->"301e0451-2f2e-43ae-8e55-3c6911bda290"],
Cell[CellGroupData[{
Cell[286650, 6010, 1640, 27, 86, "Input",ExpressionUUID->"d2c42cc5-4c26-4ecd-a892-1569d956daf9"],
Cell[CellGroupData[{
Cell[288315, 6041, 888, 22, 24, "Print",ExpressionUUID->"13adf80e-28c6-4fa7-a708-40c3a5d9c77b"],
Cell[289206, 6065, 491, 11, 24, "Print",ExpressionUUID->"262568c9-976c-4dcf-8bbe-b0bbedd742da"],
Cell[289700, 6078, 556, 12, 24, "Print",ExpressionUUID->"820e0955-8e1c-48b8-afaa-58fbc66cf07b"],
Cell[290259, 6092, 578, 12, 24, "Print",ExpressionUUID->"6ea3b08d-de1b-402f-82d7-39458d2148e0"],
Cell[290840, 6106, 474, 11, 24, "Print",ExpressionUUID->"a4746f46-7a54-4a3c-8ad3-d2611ee36e79"],
Cell[291317, 6119, 553, 12, 24, "Print",ExpressionUUID->"3f21fe99-9613-4ff4-8aa0-6c6d0821f7b2"],
Cell[291873, 6133, 576, 12, 24, "Print",ExpressionUUID->"3174e5aa-f8b3-4252-9890-1d28f69f7547"],
Cell[292452, 6147, 492, 11, 24, "Print",ExpressionUUID->"faf73ee9-92ce-443d-9ada-701797d16060"],
Cell[292947, 6160, 556, 12, 24, "Print",ExpressionUUID->"c7e7b4ea-11c9-4a6a-9460-a9fe8df4b39a"],
Cell[293506, 6174, 578, 12, 24, "Print",ExpressionUUID->"d0330d37-7564-4bb6-8237-ba93f72fc38f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[294145, 6193, 572, 11, 53, "Subsubsection",ExpressionUUID->"97a33cf7-5f5b-44d9-8529-835b4245d5fd"],
Cell[294720, 6206, 934, 23, 48, "Text",ExpressionUUID->"0100ba5d-1496-45cc-9051-aa3b74784768"],
Cell[CellGroupData[{
Cell[295679, 6233, 1591, 28, 86, "Input",ExpressionUUID->"fd274320-5718-49e5-99b3-b0175b23e293"],
Cell[CellGroupData[{
Cell[297295, 6265, 1463, 30, 24, "Print",ExpressionUUID->"4a47770b-3065-4cb6-a17d-7324b6049b8d"],
Cell[298761, 6297, 1064, 19, 24, "Print",ExpressionUUID->"969a6199-77c3-4978-88cb-179486b78d99"],
Cell[299828, 6318, 1125, 20, 24, "Print",ExpressionUUID->"67d02f42-f943-40d2-8631-d622bcf15b31"],
Cell[300956, 6340, 1130, 20, 24, "Print",ExpressionUUID->"b9f2097f-f723-4546-a1cf-6d7701bfd4e8"],
Cell[302089, 6362, 1047, 19, 24, "Print",ExpressionUUID->"eb3bbfa7-ba92-4f3a-9707-9715e6d87076"],
Cell[303139, 6383, 1128, 20, 24, "Print",ExpressionUUID->"d275a3e8-5a60-46f6-ab82-2f0a06967846"],
Cell[304270, 6405, 1132, 20, 24, "Print",ExpressionUUID->"10c779a9-e837-428b-b09e-a1ff82a9713d"],
Cell[305405, 6427, 1069, 19, 24, "Print",ExpressionUUID->"e753c21b-5182-4dd0-b5f4-c4233c1b991b"],
Cell[306477, 6448, 1127, 20, 24, "Print",ExpressionUUID->"6ccfc89d-9c57-4c2e-839f-6056c7b32b2a"],
Cell[307607, 6470, 1132, 20, 24, "Print",ExpressionUUID->"b2e5cf8e-8f65-4896-bc3c-f9e8b02a2634"],
Cell[308742, 6492, 1057, 19, 24, "Print",ExpressionUUID->"75624418-21e3-47d5-931e-dcd814797d5c"],
Cell[309802, 6513, 1125, 20, 24, "Print",ExpressionUUID->"dfb09ebf-8c6c-453a-89b7-3d6ff26fe5f4"],
Cell[310930, 6535, 1132, 20, 24, "Print",ExpressionUUID->"b9cb1db5-8a84-49e4-9b8d-20345c597dbc"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


